A Comparison of Public Causal Search Packages on Linear, Gaussian Data with No Latent Variables

We compare Tetrad (Java) algorithms to the other public software packages BNT (Bayes Net Toolbox, Matlab), pcalg (R), bnlearn (R) on the \vanilla" task of recovering DAG structure to the extent possible from data generated recursively from linear, Gaussian structure equation models (SEMs) with no latent variables, for random graphs, with no additional knowledge of variable order or adjacency structure, and without additional specification of intervention information. Each one of the above packages offers at least one implementation suitable to this purpose. We compare them on adjacency and orientation accuracy as well as time performance, for fixed datasets. We vary the number of variables, the number of samples, and the density of graph, for a total of 27 combinations, averaging all statistics over 10 runs, for a total of 270 datasets. All runs are carried out on the same machine and on their native platforms. An interactive visualization tool is provided for the reader who wishes to know more than can be documented explicitly in this report.

==> anc/causal/example/config.txt <==
Package,Algorithm,Parameter,Parameter,Parameter,Parameter,Parameter,Statistic,Statistic,Statistic,Statistic,Statistic,Statistic,Time


==> anc/causal/example/stats.txt <==
Package,Algorithm,Penalty Discount,Alpha,Measured Variables,Average Degree,Sample Size,Adjacency Precision,Adjacency Recall,Arrowhead Precision,Arrowhead Recall,MCC Adjacency,MCC Arrowhead,Time
Tetrad,PC Fisher Z,-,0.01,50,2,100,0.95,0.67,0.59,0.28,0.79,0.11,0.03
Tetrad,PC Fisher Z,-,0.001,50,2,100,0.99,0.56,0.55,0.2,0.73,0.06,0.04
Tetrad,PC-Stable Fisher Z,-,0.01,50,2,100,0.95,0.66,0.56,0.28,0.79,0.08,0.01
Tetrad,PC-Stable Fisher Z,-,0.001,50,2,100,0.99,0.55,0.54,0.19,0.73,0.04,0.01
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,2,100,0.95,0.66,0.86,0.31,0.79,0.35,0.04
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,2,100,0.99,0.55,0.86,0.21,0.73,0.27,0.01
Tetrad,CPC Fisher Z,-,0.01,50,2,100,0.95,0.67,0.99,0.15,0.79,0.27,0.01
Tetrad,CPC Fisher Z,-,0.001,50,2,100,0.99,0.56,0.97,0.05,0.73,0.12,0.02
Tetrad,CPC-Stable Fisher Z,-,0.01,50,2,100,0.95,0.66,0.99,0.15,0.79,0.26,0.01
Tetrad,CPC-Stable Fisher Z,-,0.001,50,2,100,0.99,0.55,0.97,0.05,0.73,0.12,0.01
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,2,100,0.95,0.73,0.85,0.42,0.83,0.4,0.02
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,2,100,0.98,0.63,0.9,0.32,0.78,0.37,0.008
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,2,100,0.99,0.32,0.92,0.04,0.56,0.09,0.0043
Tetrad,fGES (unfaith) BIC,2,-,50,2,100,0.91,0.78,0.8,0.47,0.83,0.4,0.02
Tetrad,fGES (unfaith) BIC,4,-,50,2,100,0.98,0.57,0.88,0.23,0.74,0.29,0.01
Tetrad,fGES (faith) Fisher Z,-,0.001,50,2,100,0.96,0.73,0.86,0.41,0.83,0.4,0.03
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,2,100,0.98,0.63,0.9,0.31,0.78,0.37,0.06
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,2,100,0.99,0.32,0.92,0.04,0.56,0.09,0.0042
Tetrad,fGES (faith) BIC,2,-,50,2,100,0.91,0.77,0.82,0.47,0.83,0.41,0.02
Tetrad,fGES (faith) BIC,4,-,50,2,100,0.98,0.57,0.88,0.23,0.74,0.29,0.0088
BN Learn,MMPC,-,0.01,50,2,100,0.95,0.66,0,0,0.78,0,0.09
BN Learn,MMPC,-,0.001,50,2,100,0.99,0.54,0,0,0.72,0,0.07
BN Learn,Grow Shrink,-,0.01,50,2,100,0.96,0.67,0.85,0.27,0.79,0.3,0.14
BN Learn,Grow Shrink,-,0.001,50,2,100,1,0.56,0.87,0.1,0.74,0.17,0.1
BN Learn,IAMB,-,0.01,50,2,100,0.96,0.67,0.82,0.28,0.8,0.28,0.06
BN Learn,IAMB,-,0.001,50,2,100,1,0.55,0.87,0.1,0.73,0.16,0.08
BN Learn,fIAMB,-,0.01,50,2,100,0.96,0.67,0.83,0.27,0.79,0.28,0.11
BN Learn,fIAMB,-,0.001,50,2,100,1,0.56,0.93,0.1,0.74,0.17,0.09
BN Learn,iIAMB,-,0.01,50,2,100,0.96,0.67,0.82,0.28,0.8,0.28,0.11
BN Learn,iIAMB,-,0.001,50,2,100,1,0.55,0.87,0.1,0.73,0.16,0.06
BN Learn,shPC,-,0.01,50,2,100,0.95,0.67,0,0,0.79,0,0.03
BN Learn,shPC,-,0.001,50,2,100,0.99,0.56,0,0,0.73,0,0.05
BN Learn,MMHC,-,-,50,2,100,0.83,0.74,0.61,0.54,0.78,0.24,0.13
BN Learn,IAMB Cor,-,0.01,50,2,100,0.96,0.67,0.82,0.28,0.8,0.28,0.08
BN Learn,IAMB Cor,-,0.001,50,2,100,1,0.55,0.87,0.1,0.73,0.16,0.06
BN Learn,IAMB Mi-G,-,0.01,50,2,100,0.96,0.68,0.82,0.28,0.8,0.28,0.08
BN Learn,IAMB Mi-G,-,0.001,50,2,100,1,0.57,0.88,0.11,0.74,0.18,0.06
BN Learn,IAMB Mi-G-Sh,-,0.01,50,2,100,0.98,0.65,0.89,0.16,0.79,0.23,0.06
BN Learn,IAMB Mi-G-Sh,-,0.001,50,2,100,1,0.53,0.86,0.06,0.72,0.11,0.05
BN Learn,IAMB Zf,-,0.01,50,2,100,0.96,0.67,0.82,0.28,0.8,0.28,0.08
BN Learn,IAMB Zf,-,0.001,50,2,100,1,0.56,0.87,0.1,0.74,0.16,0.06
PC Alg,PC Fisher Z,-,0.01,50,2,100,0.95,0.66,0.54,0.3,0.79,0.07,0.05
PC Alg,PC Fisher Z,-,0.001,50,2,100,0.99,0.55,0.53,0.23,0.73,0.03,0.04
PC Alg,PC-Stable Fisher Z,-,0.01,50,2,100,0.95,0.66,0.54,0.3,0.79,0.07,0.06
PC Alg,PC-Stable Fisher Z,-,0.001,50,2,100,0.99,0.55,0.53,0.23,0.73,0.03,0.05
PC Alg,CPC Fisher Z,-,0.01,50,2,100,0.95,0.66,0.98,0.17,0.79,0.28,0.14
PC Alg,CPC Fisher Z,-,0.001,50,2,100,0.99,0.55,0.97,0.06,0.73,0.13,0.07
PC Alg,CPC (majority) Fisher Z,-,0.01,50,2,100,0.95,0.66,0.96,0.25,0.79,0.34,0.12
PC Alg,CPC (majority) Fisher Z,-,0.001,50,2,100,0.99,0.55,0.97,0.12,0.73,0.22,0.07
PC Alg,GES BIC,2,-,50,2,100,0.98,0.67,0.91,0.38,0.81,0.42,0.05
PC Alg,GES BIC,4,-,50,2,100,0.99,0.32,0.97,0.1,0.55,0.21,0.02
MATLAB,PC Fisher Z,-,0.01,50,2,100,0.95,0.67,0.58,0.32,0.79,0.11,0.3
MATLAB,PC Fisher Z,-,0.001,50,2,100,0.99,0.56,0.58,0.25,0.74,0.09,0.3
Tetrad,PC Fisher Z,-,0.01,50,2,500,0.98,0.94,0.75,0.56,0.96,0.39,0.06
Tetrad,PC Fisher Z,-,0.001,50,2,500,1,0.91,0.73,0.5,0.95,0.34,0.02
Tetrad,PC-Stable Fisher Z,-,0.01,50,2,500,0.98,0.94,0.68,0.53,0.96,0.3,0.04
Tetrad,PC-Stable Fisher Z,-,0.001,50,2,500,1,0.9,0.67,0.48,0.95,0.26,0.04
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,2,500,0.98,0.94,0.88,0.63,0.96,0.57,0.03
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,2,500,1,0.9,0.91,0.59,0.95,0.57,0.02
Tetrad,CPC Fisher Z,-,0.01,50,2,500,0.98,0.94,0.98,0.54,0.96,0.59,0.04
Tetrad,CPC Fisher Z,-,0.001,50,2,500,1,0.91,0.98,0.45,0.95,0.53,0.03
Tetrad,CPC-Stable Fisher Z,-,0.01,50,2,500,0.98,0.94,0.98,0.54,0.96,0.6,0.04
Tetrad,CPC-Stable Fisher Z,-,0.001,50,2,500,1,0.9,0.98,0.45,0.95,0.53,0.02
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,2,500,0.98,0.97,0.95,0.7,0.97,0.69,0.02
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,2,500,0.99,0.95,0.97,0.69,0.97,0.69,0.02
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,2,500,0.99,0.84,0.95,0.57,0.91,0.58,0.01
Tetrad,fGES (unfaith) BIC,2,-,50,2,500,0.99,0.95,0.95,0.69,0.97,0.68,0.02
Tetrad,fGES (unfaith) BIC,4,-,50,2,500,0.99,0.89,0.95,0.63,0.94,0.63,0.02
Tetrad,fGES (faith) Fisher Z,-,0.001,50,2,500,0.98,0.96,0.95,0.7,0.97,0.69,0.02
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,2,500,0.99,0.95,0.97,0.68,0.97,0.69,0.02
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,2,500,0.99,0.83,0.95,0.56,0.91,0.57,0.01
Tetrad,fGES (faith) BIC,2,-,50,2,500,0.99,0.95,0.95,0.69,0.97,0.68,0.02
Tetrad,fGES (faith) BIC,4,-,50,2,500,0.99,0.89,0.95,0.63,0.94,0.63,0.02
BN Learn,MMPC,-,0.01,50,2,500,0.98,0.94,0,0,0.96,0,0.1
BN Learn,MMPC,-,0.001,50,2,500,1,0.9,0,0,0.95,0,0.1
BN Learn,Grow Shrink,-,0.01,50,2,500,0.97,0.95,0.91,0.65,0.96,0.61,0.33
BN Learn,Grow Shrink,-,0.001,50,2,500,1,0.9,0.9,0.57,0.94,0.54,0.22
BN Learn,IAMB,-,0.01,50,2,500,0.97,0.95,0.91,0.64,0.96,0.61,0.16
BN Learn,IAMB,-,0.001,50,2,500,1,0.9,0.9,0.56,0.95,0.54,0.13
BN Learn,fIAMB,-,0.01,50,2,500,0.97,0.95,0.92,0.64,0.96,0.61,0.15
BN Learn,fIAMB,-,0.001,50,2,500,1,0.9,0.9,0.56,0.95,0.54,0.14
BN Learn,iIAMB,-,0.01,50,2,500,0.97,0.95,0.91,0.64,0.96,0.61,0.15
BN Learn,iIAMB,-,0.001,50,2,500,1,0.9,0.9,0.56,0.95,0.54,0.13
BN Learn,shPC,-,0.01,50,2,500,0.98,0.94,0,0,0.96,0,0.03
BN Learn,shPC,-,0.001,50,2,500,1,0.91,0,0,0.95,0,0.06
BN Learn,MMHC,-,-,50,2,500,0.9,0.96,0.71,0.76,0.92,0.48,0.17
BN Learn,IAMB Cor,-,0.01,50,2,500,0.97,0.95,0.91,0.64,0.96,0.61,0.16
BN Learn,IAMB Cor,-,0.001,50,2,500,1,0.9,0.9,0.56,0.95,0.54,0.13
BN Learn,IAMB Mi-G,-,0.01,50,2,500,0.97,0.95,0.91,0.64,0.96,0.6,0.16
BN Learn,IAMB Mi-G,-,0.001,50,2,500,1,0.9,0.9,0.56,0.95,0.54,0.12
BN Learn,IAMB Mi-G-Sh,-,0.01,50,2,500,0.99,0.94,0.9,0.62,0.97,0.58,0.19
BN Learn,IAMB Mi-G-Sh,-,0.001,50,2,500,1,0.89,0.88,0.53,0.94,0.5,0.16
BN Learn,IAMB Zf,-,0.01,50,2,500,0.97,0.95,0.91,0.64,0.96,0.61,0.16
BN Learn,IAMB Zf,-,0.001,50,2,500,1,0.9,0.9,0.56,0.95,0.54,0.13
PC Alg,PC Fisher Z,-,0.01,50,2,500,0.98,0.94,0.75,0.63,0.96,0.42,0.08
PC Alg,PC Fisher Z,-,0.001,50,2,500,1,0.9,0.72,0.57,0.95,0.36,0.07
PC Alg,PC-Stable Fisher Z,-,0.01,50,2,500,0.98,0.94,0.75,0.63,0.96,0.42,0.07
PC Alg,PC-Stable Fisher Z,-,0.001,50,2,500,1,0.9,0.72,0.57,0.95,0.36,0.07
PC Alg,CPC Fisher Z,-,0.01,50,2,500,0.98,0.94,0.98,0.56,0.96,0.61,0.37
PC Alg,CPC Fisher Z,-,0.001,50,2,500,1,0.9,0.98,0.47,0.95,0.54,0.25
PC Alg,CPC (majority) Fisher Z,-,0.01,50,2,500,0.98,0.94,0.96,0.65,0.96,0.66,0.29
PC Alg,CPC (majority) Fisher Z,-,0.001,50,2,500,1,0.9,0.98,0.58,0.95,0.63,0.27
PC Alg,GES BIC,2,-,50,2,500,0.99,0.94,0.96,0.7,0.97,0.7,0.06
PC Alg,GES BIC,4,-,50,2,500,1,0.85,0.97,0.59,0.92,0.62,0.06
MATLAB,PC Fisher Z,-,0.01,50,2,500,0.98,0.94,0.78,0.64,0.96,0.47,0.38
MATLAB,PC Fisher Z,-,0.001,50,2,500,1,0.91,0.76,0.59,0.95,0.42,0.34
Tetrad,PC Fisher Z,-,0.01,50,2,1000,0.96,0.97,0.79,0.61,0.96,0.47,0.04
Tetrad,PC Fisher Z,-,0.001,50,2,1000,0.99,0.96,0.8,0.57,0.97,0.45,0.02
Tetrad,PC-Stable Fisher Z,-,0.01,50,2,1000,0.96,0.97,0.78,0.62,0.96,0.46,0.05
Tetrad,PC-Stable Fisher Z,-,0.001,50,2,1000,1,0.95,0.76,0.58,0.97,0.41,0.02
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,2,1000,0.96,0.97,0.87,0.65,0.96,0.58,0.05
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,2,1000,1,0.95,0.91,0.62,0.97,0.59,0.03
Tetrad,CPC Fisher Z,-,0.01,50,2,1000,0.96,0.97,0.99,0.61,0.96,0.65,0.08
Tetrad,CPC Fisher Z,-,0.001,50,2,1000,0.99,0.96,1,0.53,0.97,0.59,0.04
Tetrad,CPC-Stable Fisher Z,-,0.01,50,2,1000,0.96,0.97,0.99,0.6,0.96,0.65,0.08
Tetrad,CPC-Stable Fisher Z,-,0.001,50,2,1000,1,0.95,1,0.52,0.97,0.59,0.04
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,2,1000,0.95,0.99,0.89,0.7,0.97,0.64,0.03
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,2,1000,0.97,0.98,0.91,0.69,0.98,0.65,0.03
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,2,1000,0.98,0.96,0.92,0.64,0.97,0.62,0.02
Tetrad,fGES (unfaith) BIC,2,-,50,2,1000,0.97,0.99,0.92,0.69,0.98,0.65,0.02
Tetrad,fGES (unfaith) BIC,4,-,50,2,1000,0.98,0.97,0.93,0.66,0.98,0.63,0.01
Tetrad,fGES (faith) Fisher Z,-,0.001,50,2,1000,0.95,0.98,0.89,0.7,0.97,0.64,0.03
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,2,1000,0.97,0.98,0.92,0.69,0.98,0.66,0.03
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,2,1000,0.98,0.95,0.93,0.63,0.96,0.61,0.02
Tetrad,fGES (faith) BIC,2,-,50,2,1000,0.98,0.98,0.93,0.69,0.98,0.66,0.02
Tetrad,fGES (faith) BIC,4,-,50,2,1000,0.98,0.97,0.93,0.65,0.97,0.63,0.01
BN Learn,MMPC,-,0.01,50,2,1000,0.96,0.97,0,0,0.96,0,0.16
BN Learn,MMPC,-,0.001,50,2,1000,1,0.95,0,0,0.97,0,0.13
BN Learn,Grow Shrink,-,0.01,50,2,1000,0.96,0.98,0.89,0.69,0.96,0.62,0.53
BN Learn,Grow Shrink,-,0.001,50,2,1000,1,0.97,0.93,0.66,0.98,0.63,0.37
BN Learn,IAMB,-,0.01,50,2,1000,0.95,0.98,0.89,0.7,0.96,0.63,0.2
BN Learn,IAMB,-,0.001,50,2,1000,1,0.97,0.93,0.66,0.98,0.63,0.18
BN Learn,fIAMB,-,0.01,50,2,1000,0.95,0.98,0.89,0.7,0.96,0.63,0.2
BN Learn,fIAMB,-,0.001,50,2,1000,1,0.96,0.93,0.65,0.98,0.63,0.17
BN Learn,iIAMB,-,0.01,50,2,1000,0.95,0.98,0.89,0.7,0.96,0.63,0.2
BN Learn,iIAMB,-,0.001,50,2,1000,1,0.97,0.93,0.66,0.98,0.63,0.19
BN Learn,shPC,-,0.01,50,2,1000,0.95,0.97,0,0,0.96,0,0.05
BN Learn,shPC,-,0.001,50,2,1000,0.99,0.96,0,0,0.97,0,0.08
BN Learn,MMHC,-,-,50,2,1000,0.9,0.98,0.71,0.77,0.94,0.48,0.27
BN Learn,IAMB Cor,-,0.01,50,2,1000,0.95,0.98,0.89,0.7,0.96,0.63,0.2
BN Learn,IAMB Cor,-,0.001,50,2,1000,1,0.97,0.93,0.66,0.98,0.63,0.17
BN Learn,IAMB Mi-G,-,0.01,50,2,1000,0.95,0.98,0.89,0.7,0.96,0.63,0.2
BN Learn,IAMB Mi-G,-,0.001,50,2,1000,1,0.97,0.93,0.66,0.98,0.63,0.17
BN Learn,IAMB Mi-G-Sh,-,0.01,50,2,1000,0.97,0.98,0.92,0.68,0.97,0.64,0.32
BN Learn,IAMB Mi-G-Sh,-,0.001,50,2,1000,1,0.97,0.92,0.65,0.98,0.62,0.26
BN Learn,IAMB Zf,-,0.01,50,2,1000,0.95,0.98,0.89,0.7,0.96,0.63,0.2
BN Learn,IAMB Zf,-,0.001,50,2,1000,1,0.97,0.93,0.66,0.98,0.63,0.16
PC Alg,PC Fisher Z,-,0.01,50,2,1000,0.96,0.97,0.69,0.61,0.96,0.35,0.11
PC Alg,PC Fisher Z,-,0.001,50,2,1000,1,0.95,0.68,0.56,0.97,0.3,0.09
PC Alg,PC-Stable Fisher Z,-,0.01,50,2,1000,0.96,0.97,0.69,0.61,0.96,0.35,0.11
PC Alg,PC-Stable Fisher Z,-,0.001,50,2,1000,1,0.95,0.68,0.56,0.97,0.3,0.09
PC Alg,CPC Fisher Z,-,0.01,50,2,1000,0.96,0.97,0.99,0.61,0.96,0.65,0.61
PC Alg,CPC Fisher Z,-,0.001,50,2,1000,1,0.95,0.99,0.52,0.97,0.59,0.37
PC Alg,CPC (majority) Fisher Z,-,0.01,50,2,1000,0.96,0.97,0.96,0.68,0.96,0.68,0.45
PC Alg,CPC (majority) Fisher Z,-,0.001,50,2,1000,1,0.95,0.96,0.64,0.97,0.66,0.39
PC Alg,GES BIC,2,-,50,2,1000,0.99,0.99,0.96,0.71,0.99,0.7,0.07
PC Alg,GES BIC,4,-,50,2,1000,0.99,0.94,0.96,0.64,0.96,0.65,0.07
MATLAB,PC Fisher Z,-,0.01,50,2,1000,0.96,0.97,0.71,0.61,0.96,0.37,0.42
MATLAB,PC Fisher Z,-,0.001,50,2,1000,1,0.96,0.71,0.57,0.97,0.35,0.36
Tetrad,PC Fisher Z,-,0.01,50,4,100,0.98,0.48,0.57,0.21,0.67,0.06,0.0097
Tetrad,PC Fisher Z,-,0.001,50,4,100,0.99,0.39,0.52,0.15,0.6,0.01,0.0047
Tetrad,PC-Stable Fisher Z,-,0.01,50,4,100,0.99,0.46,0.51,0.19,0.66,0.01,0.0093
Tetrad,PC-Stable Fisher Z,-,0.001,50,4,100,0.99,0.37,0.48,0.13,0.59,-0.02,0.0042
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,4,100,0.99,0.46,0.78,0.24,0.66,0.24,0.01
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,4,100,0.99,0.37,0.8,0.14,0.59,0.18,0.0045
Tetrad,CPC Fisher Z,-,0.01,50,4,100,0.98,0.48,0.94,0.09,0.67,0.19,0.01
Tetrad,CPC Fisher Z,-,0.001,50,4,100,0.99,0.39,0.98,0.05,0.6,0.15,0.02
Tetrad,CPC-Stable Fisher Z,-,0.01,50,4,100,0.99,0.46,0.94,0.09,0.66,0.19,0.01
Tetrad,CPC-Stable Fisher Z,-,0.001,50,4,100,0.99,0.37,0.98,0.05,0.59,0.15,0.0045
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,4,100,0.92,0.66,0.76,0.49,0.76,0.37,0.02
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,4,100,0.95,0.55,0.8,0.37,0.71,0.33,0.02
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,4,100,0.98,0.28,0.84,0.07,0.51,0.14,0.0052
Tetrad,fGES (unfaith) BIC,2,-,50,4,100,0.87,0.72,0.72,0.56,0.78,0.37,0.04
Tetrad,fGES (unfaith) BIC,4,-,50,4,100,0.97,0.49,0.82,0.32,0.67,0.31,0.01
Tetrad,fGES (faith) Fisher Z,-,0.001,50,4,100,0.93,0.59,0.77,0.43,0.73,0.34,0.01
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,4,100,0.95,0.51,0.79,0.33,0.68,0.3,0.008
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,4,100,0.99,0.27,0.88,0.06,0.5,0.13,0.0037
Tetrad,fGES (faith) BIC,2,-,50,4,100,0.9,0.65,0.73,0.49,0.75,0.34,0.02
Tetrad,fGES (faith) BIC,4,-,50,4,100,0.97,0.45,0.81,0.27,0.65,0.28,0.0075
BN Learn,MMPC,-,0.01,50,4,100,0.99,0.45,0,0,0.65,0,0.1
BN Learn,MMPC,-,0.001,50,4,100,1,0.36,0,0,0.58,0,0.08
BN Learn,Grow Shrink,-,0.01,50,4,100,0.98,0.48,0.7,0.23,0.67,0.18,0.26
BN Learn,Grow Shrink,-,0.001,50,4,100,1,0.36,0.85,0.12,0.58,0.18,0.15
BN Learn,IAMB,-,0.01,50,4,100,0.99,0.48,0.76,0.22,0.67,0.2,0.12
BN Learn,IAMB,-,0.001,50,4,100,1,0.37,0.83,0.11,0.59,0.16,0.1
BN Learn,fIAMB,-,0.01,50,4,100,0.98,0.49,0.66,0.25,0.68,0.15,0.15
BN Learn,fIAMB,-,0.001,50,4,100,1,0.37,0.8,0.1,0.59,0.15,0.11
BN Learn,iIAMB,-,0.01,50,4,100,0.99,0.48,0.76,0.22,0.67,0.2,0.13
BN Learn,iIAMB,-,0.001,50,4,100,1,0.37,0.83,0.1,0.59,0.16,0.1
BN Learn,shPC,-,0.01,50,4,100,0.99,0.47,0,0,0.67,0,0.03
BN Learn,shPC,-,0.001,50,4,100,0.99,0.38,0,0,0.6,0,0.03
BN Learn,MMHC,-,-,50,4,100,0.96,0.55,0.68,0.39,0.71,0.24,0.15
BN Learn,IAMB Cor,-,0.01,50,4,100,0.99,0.48,0.76,0.22,0.67,0.2,0.14
BN Learn,IAMB Cor,-,0.001,50,4,100,1,0.37,0.83,0.11,0.59,0.16,0.1
BN Learn,IAMB Mi-G,-,0.01,50,4,100,0.99,0.49,0.7,0.25,0.68,0.18,0.15
BN Learn,IAMB Mi-G,-,0.001,50,4,100,1,0.38,0.83,0.11,0.6,0.17,0.09
BN Learn,IAMB Mi-G-Sh,-,0.01,50,4,100,1,0.46,0.73,0.2,0.66,0.18,0.1
BN Learn,IAMB Mi-G-Sh,-,0.001,50,4,100,1,0.35,0.93,0.05,0.57,0.14,0.07
BN Learn,IAMB Zf,-,0.01,50,4,100,0.99,0.48,0.75,0.22,0.67,0.2,0.13
BN Learn,IAMB Zf,-,0.001,50,4,100,1,0.37,0.81,0.11,0.59,0.16,0.1
PC Alg,PC Fisher Z,-,0.01,50,4,100,0.99,0.46,0.56,0.24,0.66,0.07,0.09
PC Alg,PC Fisher Z,-,0.001,50,4,100,0.99,0.37,0.5,0.16,0.59,0.00542,0.06
PC Alg,PC-Stable Fisher Z,-,0.01,50,4,100,0.99,0.46,0.56,0.24,0.66,0.07,0.09
PC Alg,PC-Stable Fisher Z,-,0.001,50,4,100,0.99,0.37,0.5,0.16,0.59,0.00542,0.06
PC Alg,CPC Fisher Z,-,0.01,50,4,100,0.99,0.46,0.94,0.09,0.66,0.19,0.31
PC Alg,CPC Fisher Z,-,0.001,50,4,100,0.99,0.37,0.98,0.05,0.59,0.15,0.11
PC Alg,CPC (majority) Fisher Z,-,0.01,50,4,100,0.99,0.46,0.84,0.22,0.66,0.27,0.23
PC Alg,CPC (majority) Fisher Z,-,0.001,50,4,100,0.99,0.37,0.91,0.1,0.59,0.19,0.13
PC Alg,GES BIC,2,-,50,4,100,0.97,0.59,0.84,0.44,0.74,0.41,0.08
PC Alg,GES BIC,4,-,50,4,100,0.99,0.28,0.93,0.14,0.5,0.24,0.04
MATLAB,PC Fisher Z,-,0.01,50,4,100,0.98,0.48,0.6,0.27,0.67,0.11,0.38
MATLAB,PC Fisher Z,-,0.001,50,4,100,0.99,0.38,0.57,0.19,0.6,0.07,0.31
Tetrad,PC Fisher Z,-,0.01,50,4,500,0.98,0.79,0.68,0.49,0.87,0.27,0.07
Tetrad,PC Fisher Z,-,0.001,50,4,500,0.99,0.72,0.66,0.42,0.83,0.22,0.04
Tetrad,PC-Stable Fisher Z,-,0.01,50,4,500,0.98,0.78,0.65,0.46,0.87,0.22,0.08
Tetrad,PC-Stable Fisher Z,-,0.001,50,4,500,0.99,0.72,0.64,0.41,0.83,0.19,0.05
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,4,500,0.98,0.78,0.82,0.58,0.87,0.48,0.11
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,4,500,0.99,0.72,0.84,0.53,0.83,0.46,0.07
Tetrad,CPC Fisher Z,-,0.01,50,4,500,0.98,0.79,0.93,0.47,0.87,0.5,0.21
Tetrad,CPC Fisher Z,-,0.001,50,4,500,0.99,0.72,0.93,0.38,0.83,0.44,0.1
Tetrad,CPC-Stable Fisher Z,-,0.01,50,4,500,0.98,0.78,0.94,0.47,0.87,0.51,0.16
Tetrad,CPC-Stable Fisher Z,-,0.001,50,4,500,0.99,0.72,0.93,0.38,0.83,0.44,0.06
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,4,500,0.85,0.94,0.76,0.78,0.89,0.57,0.13
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,4,500,0.88,0.92,0.79,0.77,0.89,0.58,0.1
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,4,500,0.93,0.81,0.82,0.65,0.86,0.53,0.05
Tetrad,fGES (unfaith) BIC,2,-,50,4,500,0.86,0.93,0.77,0.77,0.89,0.57,0.05
Tetrad,fGES (unfaith) BIC,4,-,50,4,500,0.91,0.86,0.81,0.7,0.87,0.55,0.03
Tetrad,fGES (faith) Fisher Z,-,0.001,50,4,500,0.86,0.91,0.76,0.75,0.87,0.55,0.08
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,4,500,0.89,0.87,0.8,0.72,0.87,0.56,0.08
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,4,500,0.94,0.73,0.82,0.57,0.82,0.48,0.03
Tetrad,fGES (faith) BIC,2,-,50,4,500,0.86,0.9,0.77,0.74,0.87,0.55,0.04
Tetrad,fGES (faith) BIC,4,-,50,4,500,0.92,0.79,0.81,0.63,0.84,0.51,0.03
BN Learn,MMPC,-,0.01,50,4,500,0.98,0.77,0,0,0.86,0,0.25
BN Learn,MMPC,-,0.001,50,4,500,0.99,0.71,0,0,0.83,0,0.23
BN Learn,Grow Shrink,-,0.01,50,4,500,0.99,0.8,0.8,0.59,0.88,0.46,1.75
BN Learn,Grow Shrink,-,0.001,50,4,500,1,0.73,0.78,0.52,0.84,0.4,0.94
BN Learn,IAMB,-,0.01,50,4,500,0.99,0.8,0.82,0.59,0.88,0.48,0.67
BN Learn,IAMB,-,0.001,50,4,500,1,0.73,0.8,0.53,0.85,0.42,0.39
BN Learn,fIAMB,-,0.01,50,4,500,0.99,0.8,0.81,0.59,0.88,0.48,0.81
BN Learn,fIAMB,-,0.001,50,4,500,1,0.74,0.79,0.53,0.85,0.41,0.41
BN Learn,iIAMB,-,0.01,50,4,500,0.99,0.8,0.82,0.6,0.88,0.49,0.73
BN Learn,iIAMB,-,0.001,50,4,500,1,0.73,0.8,0.52,0.84,0.42,0.4
BN Learn,shPC,-,0.01,50,4,500,0.98,0.78,0,0,0.87,0,0.09
BN Learn,shPC,-,0.001,50,4,500,0.99,0.72,0,0,0.83,0,0.09
BN Learn,MMHC,-,-,50,4,500,0.96,0.82,0.79,0.68,0.88,0.51,0.51
BN Learn,IAMB Cor,-,0.01,50,4,500,0.99,0.8,0.82,0.59,0.88,0.48,0.7
BN Learn,IAMB Cor,-,0.001,50,4,500,1,0.73,0.8,0.53,0.85,0.42,0.37
BN Learn,IAMB Mi-G,-,0.01,50,4,500,0.99,0.8,0.82,0.6,0.88,0.49,0.74
BN Learn,IAMB Mi-G,-,0.001,50,4,500,1,0.74,0.81,0.53,0.85,0.43,0.37
BN Learn,IAMB Mi-G-Sh,-,0.01,50,4,500,0.99,0.79,0.82,0.59,0.88,0.48,0.8
BN Learn,IAMB Mi-G-Sh,-,0.001,50,4,500,1,0.72,0.78,0.5,0.84,0.38,0.46
BN Learn,IAMB Zf,-,0.01,50,4,500,0.99,0.8,0.82,0.59,0.88,0.48,0.7
BN Learn,IAMB Zf,-,0.001,50,4,500,1,0.73,0.8,0.53,0.85,0.43,0.35
PC Alg,PC Fisher Z,-,0.01,50,4,500,0.98,0.78,0.62,0.48,0.87,0.19,0.31
PC Alg,PC Fisher Z,-,0.001,50,4,500,0.99,0.72,0.6,0.42,0.83,0.14,0.22
PC Alg,PC-Stable Fisher Z,-,0.01,50,4,500,0.98,0.78,0.62,0.48,0.87,0.19,0.31
PC Alg,PC-Stable Fisher Z,-,0.001,50,4,500,0.99,0.72,0.6,0.42,0.83,0.14,0.19
PC Alg,CPC Fisher Z,-,0.01,50,4,500,0.98,0.78,0.94,0.48,0.87,0.51,2.55
PC Alg,CPC Fisher Z,-,0.001,50,4,500,0.99,0.72,0.94,0.38,0.83,0.44,1.15
PC Alg,CPC (majority) Fisher Z,-,0.01,50,4,500,0.98,0.78,0.82,0.59,0.87,0.48,1.9
PC Alg,CPC (majority) Fisher Z,-,0.001,50,4,500,0.99,0.72,0.85,0.54,0.83,0.48,1.28
PC Alg,GES BIC,2,-,50,4,500,0.92,0.9,0.85,0.77,0.9,0.64,0.14
PC Alg,GES BIC,4,-,50,4,500,0.96,0.75,0.87,0.61,0.84,0.55,0.1
MATLAB,PC Fisher Z,-,0.01,50,4,500,0.98,0.79,0.63,0.48,0.87,0.2,0.71
MATLAB,PC Fisher Z,-,0.001,50,4,500,0.99,0.72,0.62,0.44,0.83,0.18,0.54
Tetrad,PC Fisher Z,-,0.01,50,4,1000,0.98,0.86,0.7,0.57,0.91,0.34,0.12
Tetrad,PC Fisher Z,-,0.001,50,4,1000,0.99,0.83,0.68,0.52,0.9,0.28,0.06
Tetrad,PC-Stable Fisher Z,-,0.01,50,4,1000,0.99,0.85,0.66,0.53,0.91,0.26,0.15
Tetrad,PC-Stable Fisher Z,-,0.001,50,4,1000,0.99,0.82,0.64,0.48,0.9,0.22,0.14
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,4,1000,0.99,0.85,0.82,0.67,0.91,0.53,0.23
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,4,1000,0.99,0.82,0.83,0.64,0.9,0.52,0.18
Tetrad,CPC Fisher Z,-,0.01,50,4,1000,0.98,0.86,0.95,0.63,0.91,0.64,0.49
Tetrad,CPC Fisher Z,-,0.001,50,4,1000,0.99,0.83,0.94,0.55,0.9,0.57,0.25
Tetrad,CPC-Stable Fisher Z,-,0.01,50,4,1000,0.99,0.85,0.95,0.63,0.91,0.64,0.5
Tetrad,CPC-Stable Fisher Z,-,0.001,50,4,1000,0.99,0.82,0.95,0.55,0.9,0.57,0.29
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,4,1000,0.86,0.98,0.77,0.82,0.91,0.61,0.15
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,4,1000,0.89,0.98,0.8,0.82,0.93,0.64,0.13
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,4,1000,0.91,0.92,0.81,0.76,0.91,0.6,0.09
Tetrad,fGES (unfaith) BIC,2,-,50,4,1000,0.88,0.98,0.8,0.82,0.92,0.63,0.07
Tetrad,fGES (unfaith) BIC,4,-,50,4,1000,0.91,0.94,0.82,0.78,0.91,0.62,0.05
Tetrad,fGES (faith) Fisher Z,-,0.001,50,4,1000,0.87,0.97,0.78,0.82,0.91,0.61,0.13
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,4,1000,0.89,0.97,0.8,0.81,0.92,0.63,0.11
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,4,1000,0.91,0.89,0.81,0.73,0.89,0.58,0.06
Tetrad,fGES (faith) BIC,2,-,50,4,1000,0.88,0.97,0.8,0.81,0.92,0.62,0.07
Tetrad,fGES (faith) BIC,4,-,50,4,1000,0.9,0.91,0.81,0.76,0.9,0.59,0.04
BN Learn,MMPC,-,0.01,50,4,1000,0.99,0.84,0,0,0.91,0,0.48
BN Learn,MMPC,-,0.001,50,4,1000,1,0.81,0,0,0.89,0,0.44
BN Learn,Grow Shrink,-,0.01,50,4,1000,1,0.86,0.88,0.7,0.92,0.62,5.3
BN Learn,Grow Shrink,-,0.001,50,4,1000,1,0.84,0.84,0.64,0.91,0.53,2.93
BN Learn,IAMB,-,0.01,50,4,1000,1,0.86,0.88,0.69,0.92,0.61,2.43
BN Learn,IAMB,-,0.001,50,4,1000,1,0.84,0.84,0.64,0.91,0.53,1.22
BN Learn,fIAMB,-,0.01,50,4,1000,1,0.86,0.88,0.69,0.92,0.61,3.85
BN Learn,fIAMB,-,0.001,50,4,1000,1,0.84,0.83,0.63,0.91,0.52,1.33
BN Learn,iIAMB,-,0.01,50,4,1000,1,0.86,0.88,0.69,0.92,0.61,2.75
BN Learn,iIAMB,-,0.001,50,4,1000,1,0.84,0.84,0.64,0.91,0.53,1.29
BN Learn,shPC,-,0.01,50,4,1000,0.99,0.86,0,0,0.91,0,0.2
BN Learn,shPC,-,0.001,50,4,1000,0.99,0.82,0,0,0.9,0,0.18
BN Learn,MMHC,-,-,50,4,1000,0.98,0.87,0.83,0.73,0.91,0.59,0.86
BN Learn,IAMB Cor,-,0.01,50,4,1000,1,0.86,0.88,0.69,0.92,0.61,2.77
BN Learn,IAMB Cor,-,0.001,50,4,1000,1,0.84,0.84,0.64,0.91,0.53,1.17
BN Learn,IAMB Mi-G,-,0.01,50,4,1000,1,0.86,0.88,0.69,0.92,0.61,2.87
BN Learn,IAMB Mi-G,-,0.001,50,4,1000,1,0.84,0.84,0.65,0.91,0.54,1.17
BN Learn,IAMB Mi-G-Sh,-,0.01,50,4,1000,1,0.87,0.88,0.68,0.92,0.61,4.06
BN Learn,IAMB Mi-G-Sh,-,0.001,50,4,1000,1,0.84,0.84,0.64,0.91,0.54,1.82
BN Learn,IAMB Zf,-,0.01,50,4,1000,1,0.86,0.88,0.69,0.92,0.61,2.71
BN Learn,IAMB Zf,-,0.001,50,4,1000,1,0.84,0.84,0.64,0.91,0.53,1.13
PC Alg,PC Fisher Z,-,0.01,50,4,1000,0.99,0.85,0.6,0.51,0.91,0.18,0.47
PC Alg,PC Fisher Z,-,0.001,50,4,1000,0.99,0.82,0.58,0.47,0.9,0.14,0.36
PC Alg,PC-Stable Fisher Z,-,0.01,50,4,1000,0.99,0.85,0.6,0.51,0.91,0.18,0.51
PC Alg,PC-Stable Fisher Z,-,0.001,50,4,1000,0.99,0.82,0.58,0.47,0.9,0.14,0.34
PC Alg,CPC Fisher Z,-,0.01,50,4,1000,0.99,0.85,0.95,0.63,0.91,0.64,3.41
PC Alg,CPC Fisher Z,-,0.001,50,4,1000,0.99,0.82,0.94,0.55,0.9,0.57,2.35
PC Alg,CPC (majority) Fisher Z,-,0.01,50,4,1000,0.99,0.85,0.84,0.68,0.91,0.57,2.75
PC Alg,CPC (majority) Fisher Z,-,0.001,50,4,1000,0.99,0.82,0.85,0.67,0.9,0.56,2.44
PC Alg,GES BIC,2,-,50,4,1000,0.92,0.96,0.85,0.83,0.94,0.69,0.16
PC Alg,GES BIC,4,-,50,4,1000,0.94,0.9,0.86,0.76,0.91,0.64,0.13
MATLAB,PC Fisher Z,-,0.01,50,4,1000,0.98,0.86,0.61,0.53,0.91,0.2,0.96
MATLAB,PC Fisher Z,-,0.001,50,4,1000,0.99,0.83,0.6,0.49,0.9,0.17,0.74
Tetrad,PC Fisher Z,-,0.01,50,6,100,0.94,0.35,0.53,0.16,0.55,0.03,0.0067
Tetrad,PC Fisher Z,-,0.001,50,6,100,0.97,0.27,0.55,0.11,0.49,0.03,0.0037
Tetrad,PC-Stable Fisher Z,-,0.01,50,6,100,0.96,0.33,0.52,0.15,0.54,0.02,0.0095
Tetrad,PC-Stable Fisher Z,-,0.001,50,6,100,0.98,0.26,0.51,0.1,0.48,0.00793,0.0063
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,6,100,0.96,0.33,0.66,0.18,0.54,0.13,0.01
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,6,100,0.98,0.26,0.74,0.1,0.48,0.12,0.0059
Tetrad,CPC Fisher Z,-,0.01,50,6,100,0.94,0.35,0.83,0.09,0.55,0.15,0.01
Tetrad,CPC Fisher Z,-,0.001,50,6,100,0.97,0.27,0.91,0.04,0.49,0.11,0.01
Tetrad,CPC-Stable Fisher Z,-,0.01,50,6,100,0.96,0.33,0.83,0.08,0.54,0.14,0.01
Tetrad,CPC-Stable Fisher Z,-,0.001,50,6,100,0.98,0.26,0.94,0.04,0.48,0.11,0.0086
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,6,100,0.84,0.6,0.63,0.44,0.68,0.23,0.05
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,6,100,0.88,0.51,0.64,0.36,0.64,0.2,0.04
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,6,100,0.93,0.24,0.65,0.11,0.44,0.09,0.0096
Tetrad,fGES (unfaith) BIC,2,-,50,6,100,0.8,0.64,0.61,0.48,0.68,0.22,0.06
Tetrad,fGES (unfaith) BIC,4,-,50,6,100,0.89,0.44,0.65,0.3,0.6,0.17,0.02
Tetrad,fGES (faith) Fisher Z,-,0.001,50,6,100,0.87,0.5,0.63,0.35,0.63,0.17,0.03
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,6,100,0.9,0.42,0.62,0.28,0.59,0.14,0.02
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,6,100,0.93,0.22,0.65,0.09,0.43,0.08,0.0037
Tetrad,fGES (faith) BIC,2,-,50,6,100,0.84,0.54,0.62,0.39,0.64,0.19,0.03
Tetrad,fGES (faith) BIC,4,-,50,6,100,0.92,0.37,0.64,0.23,0.56,0.14,0.0093
BN Learn,MMPC,-,0.01,50,6,100,0.97,0.31,0,0,0.52,0,0.12
BN Learn,MMPC,-,0.001,50,6,100,0.99,0.24,0,0,0.46,0,0.08
BN Learn,Grow Shrink,-,0.01,50,6,100,0.98,0.34,0.68,0.16,0.55,0.13,0.42
BN Learn,Grow Shrink,-,0.001,50,6,100,0.99,0.26,0.74,0.09,0.48,0.12,0.19
BN Learn,IAMB,-,0.01,50,6,100,0.99,0.35,0.67,0.18,0.56,0.14,0.18
BN Learn,IAMB,-,0.001,50,6,100,0.98,0.25,0.75,0.08,0.48,0.12,0.12
BN Learn,fIAMB,-,0.01,50,6,100,0.98,0.36,0.64,0.21,0.57,0.13,0.24
BN Learn,fIAMB,-,0.001,50,6,100,0.99,0.26,0.73,0.08,0.49,0.11,0.15
BN Learn,iIAMB,-,0.01,50,6,100,0.99,0.35,0.68,0.18,0.56,0.14,0.2
BN Learn,iIAMB,-,0.001,50,6,100,0.99,0.25,0.79,0.09,0.48,0.13,0.13
BN Learn,shPC,-,0.01,50,6,100,0.95,0.34,0,0,0.55,0,0.04
BN Learn,shPC,-,0.001,50,6,100,0.98,0.27,0,0,0.49,0,0.03
BN Learn,MMHC,-,-,50,6,100,0.95,0.39,0.66,0.27,0.58,0.17,0.22
BN Learn,IAMB Cor,-,0.01,50,6,100,0.99,0.35,0.67,0.18,0.56,0.14,0.21
BN Learn,IAMB Cor,-,0.001,50,6,100,0.98,0.25,0.75,0.08,0.48,0.12,0.11
BN Learn,IAMB Mi-G,-,0.01,50,6,100,0.99,0.36,0.65,0.19,0.57,0.13,0.23
BN Learn,IAMB Mi-G,-,0.001,50,6,100,0.98,0.27,0.76,0.09,0.49,0.13,0.12
BN Learn,IAMB Mi-G-Sh,-,0.01,50,6,100,0.99,0.34,0.65,0.17,0.55,0.12,0.14
BN Learn,IAMB Mi-G-Sh,-,0.001,50,6,100,0.99,0.24,0.73,0.06,0.47,0.09,0.09
BN Learn,IAMB Zf,-,0.01,50,6,100,0.99,0.35,0.67,0.18,0.57,0.14,0.22
BN Learn,IAMB Zf,-,0.001,50,6,100,0.99,0.26,0.77,0.08,0.48,0.12,0.11
PC Alg,PC Fisher Z,-,0.01,50,6,100,0.96,0.33,0.48,0.16,0.54,-0.00903,0.15
PC Alg,PC Fisher Z,-,0.001,50,6,100,0.98,0.26,0.5,0.11,0.48,-0.0045,0.07
PC Alg,PC-Stable Fisher Z,-,0.01,50,6,100,0.96,0.33,0.48,0.16,0.54,-0.00903,0.13
PC Alg,PC-Stable Fisher Z,-,0.001,50,6,100,0.98,0.26,0.5,0.11,0.48,-0.0045,0.08
PC Alg,CPC Fisher Z,-,0.01,50,6,100,0.96,0.33,0.81,0.08,0.54,0.14,0.47
PC Alg,CPC Fisher Z,-,0.001,50,6,100,0.98,0.26,0.93,0.04,0.48,0.11,0.15
PC Alg,CPC (majority) Fisher Z,-,0.01,50,6,100,0.96,0.33,0.71,0.16,0.54,0.15,0.29
PC Alg,CPC (majority) Fisher Z,-,0.001,50,6,100,0.98,0.26,0.79,0.09,0.48,0.14,0.16
PC Alg,GES BIC,2,-,50,6,100,0.91,0.51,0.73,0.4,0.66,0.29,0.12
PC Alg,GES BIC,4,-,50,6,100,0.94,0.24,0.75,0.15,0.45,0.17,0.05
MATLAB,PC Fisher Z,-,0.01,50,6,100,0.94,0.35,0.52,0.18,0.55,0.02,0.51
MATLAB,PC Fisher Z,-,0.001,50,6,100,0.97,0.28,0.52,0.12,0.49,0.01,0.34
Tetrad,PC Fisher Z,-,0.01,50,6,500,0.94,0.59,0.61,0.35,0.72,0.15,0.08
Tetrad,PC Fisher Z,-,0.001,50,6,500,0.95,0.54,0.61,0.32,0.69,0.13,0.05
Tetrad,PC-Stable Fisher Z,-,0.01,50,6,500,0.96,0.57,0.59,0.32,0.72,0.11,0.17
Tetrad,PC-Stable Fisher Z,-,0.001,50,6,500,0.97,0.53,0.57,0.28,0.69,0.09,0.07
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,6,500,0.96,0.57,0.74,0.42,0.72,0.31,0.16
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,6,500,0.97,0.53,0.72,0.37,0.69,0.27,0.14
Tetrad,CPC Fisher Z,-,0.01,50,6,500,0.94,0.59,0.87,0.35,0.72,0.37,0.28
Tetrad,CPC Fisher Z,-,0.001,50,6,500,0.95,0.54,0.86,0.27,0.69,0.31,0.1
Tetrad,CPC-Stable Fisher Z,-,0.01,50,6,500,0.96,0.57,0.88,0.35,0.72,0.38,0.3
Tetrad,CPC-Stable Fisher Z,-,0.001,50,6,500,0.97,0.53,0.87,0.26,0.69,0.31,0.1
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,6,500,0.71,0.91,0.59,0.74,0.78,0.35,0.46
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,6,500,0.77,0.89,0.64,0.72,0.8,0.4,0.29
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,6,500,0.87,0.78,0.75,0.65,0.81,0.46,0.13
Tetrad,fGES (unfaith) BIC,2,-,50,6,500,0.73,0.9,0.6,0.73,0.78,0.37,0.28
Tetrad,fGES (unfaith) BIC,4,-,50,6,500,0.83,0.82,0.7,0.68,0.81,0.43,0.12
Tetrad,fGES (faith) Fisher Z,-,0.001,50,6,500,0.71,0.89,0.58,0.71,0.77,0.33,0.43
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,6,500,0.77,0.85,0.64,0.69,0.78,0.38,0.26
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,6,500,0.88,0.68,0.74,0.55,0.75,0.39,0.07
Tetrad,fGES (faith) BIC,2,-,50,6,500,0.73,0.87,0.61,0.7,0.77,0.35,0.24
Tetrad,fGES (faith) BIC,4,-,50,6,500,0.85,0.75,0.71,0.61,0.77,0.39,0.09
BN Learn,MMPC,-,0.01,50,6,500,0.97,0.56,0,0,0.72,0,0.53
BN Learn,MMPC,-,0.001,50,6,500,0.98,0.51,0,0,0.68,0,0.39
BN Learn,Grow Shrink,-,0.01,50,6,500,1,0.6,0.71,0.38,0.75,0.25,9.47
BN Learn,Grow Shrink,-,0.001,50,6,500,1,0.56,0.69,0.36,0.72,0.23,2.84
BN Learn,IAMB,-,0.01,50,6,500,1,0.61,0.73,0.41,0.76,0.29,2.76
BN Learn,IAMB,-,0.001,50,6,500,1,0.56,0.71,0.37,0.73,0.25,0.95
BN Learn,fIAMB,-,0.01,50,6,500,1,0.61,0.72,0.4,0.76,0.27,4.54
BN Learn,fIAMB,-,0.001,50,6,500,1,0.56,0.7,0.36,0.73,0.24,1.3
BN Learn,iIAMB,-,0.01,50,6,500,1,0.61,0.72,0.4,0.76,0.27,3.07
BN Learn,iIAMB,-,0.001,50,6,500,1,0.56,0.72,0.38,0.73,0.26,1
BN Learn,shPC,-,0.01,50,6,500,0.96,0.57,0,0,0.72,0,0.23
BN Learn,shPC,-,0.001,50,6,500,0.96,0.52,0,0,0.69,0,0.18
BN Learn,MMHC,-,-,50,6,500,0.96,0.59,0.74,0.45,0.73,0.32,1.01
BN Learn,IAMB Cor,-,0.01,50,6,500,1,0.61,0.73,0.41,0.76,0.29,3.49
BN Learn,IAMB Cor,-,0.001,50,6,500,1,0.56,0.71,0.37,0.73,0.25,0.9
BN Learn,IAMB Mi-G,-,0.01,50,6,500,1,0.61,0.73,0.41,0.76,0.29,4.17
BN Learn,IAMB Mi-G,-,0.001,50,6,500,1,0.56,0.71,0.36,0.73,0.24,0.91
BN Learn,IAMB Mi-G-Sh,-,0.01,50,6,500,1,0.62,0.72,0.42,0.77,0.28,3.09
BN Learn,IAMB Mi-G-Sh,-,0.001,50,6,500,1,0.56,0.72,0.37,0.73,0.26,1.06
BN Learn,IAMB Zf,-,0.01,50,6,500,1,0.61,0.73,0.41,0.76,0.29,3.06
BN Learn,IAMB Zf,-,0.001,50,6,500,1,0.56,0.71,0.36,0.73,0.25,0.89
PC Alg,PC Fisher Z,-,0.01,50,6,500,0.96,0.57,0.52,0.3,0.72,0.03,1.11
PC Alg,PC Fisher Z,-,0.001,50,6,500,0.97,0.53,0.52,0.28,0.69,0.03,0.46
PC Alg,PC-Stable Fisher Z,-,0.01,50,6,500,0.96,0.57,0.52,0.3,0.72,0.03,0.76
PC Alg,PC-Stable Fisher Z,-,0.001,50,6,500,0.97,0.53,0.52,0.28,0.69,0.03,0.44
PC Alg,CPC Fisher Z,-,0.01,50,6,500,0.96,0.57,0.88,0.35,0.72,0.38,3.42
PC Alg,CPC Fisher Z,-,0.001,50,6,500,0.97,0.53,0.85,0.26,0.69,0.3,1.77
PC Alg,CPC (majority) Fisher Z,-,0.01,50,6,500,0.96,0.57,0.73,0.41,0.72,0.29,3.08
PC Alg,CPC (majority) Fisher Z,-,0.001,50,6,500,0.97,0.53,0.76,0.39,0.69,0.31,2.01
PC Alg,GES BIC,2,-,50,6,500,0.85,0.84,0.72,0.7,0.83,0.47,0.25
PC Alg,GES BIC,4,-,50,6,500,0.91,0.72,0.78,0.61,0.79,0.47,0.17
MATLAB,PC Fisher Z,-,0.01,50,6,500,0.95,0.59,0.52,0.32,0.73,0.04,1.37
MATLAB,PC Fisher Z,-,0.001,50,6,500,0.96,0.54,0.53,0.3,0.7,0.05,0.93
Tetrad,PC Fisher Z,-,0.01,50,6,1000,0.93,0.63,0.6,0.39,0.74,0.15,0.22
Tetrad,PC Fisher Z,-,0.001,50,6,1000,0.93,0.59,0.57,0.34,0.72,0.1,0.12
Tetrad,PC-Stable Fisher Z,-,0.01,50,6,1000,0.95,0.61,0.57,0.35,0.74,0.1,0.37
Tetrad,PC-Stable Fisher Z,-,0.001,50,6,1000,0.95,0.57,0.54,0.31,0.71,0.06,0.16
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,6,1000,0.95,0.61,0.72,0.45,0.74,0.3,0.36
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,6,1000,0.95,0.57,0.72,0.41,0.71,0.28,0.26
Tetrad,CPC Fisher Z,-,0.01,50,6,1000,0.93,0.63,0.85,0.41,0.74,0.4,0.77
Tetrad,CPC Fisher Z,-,0.001,50,6,1000,0.93,0.59,0.84,0.35,0.72,0.35,0.37
Tetrad,CPC-Stable Fisher Z,-,0.01,50,6,1000,0.95,0.61,0.86,0.4,0.74,0.4,0.79
Tetrad,CPC-Stable Fisher Z,-,0.001,50,6,1000,0.95,0.57,0.84,0.34,0.71,0.35,0.36
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,6,1000,0.59,0.94,0.46,0.7,0.71,0.19,1.47
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,6,1000,0.64,0.92,0.5,0.7,0.73,0.24,1.02
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,6,1000,0.74,0.85,0.58,0.65,0.76,0.29,0.37
Tetrad,fGES (unfaith) BIC,2,-,50,6,1000,0.62,0.92,0.49,0.7,0.72,0.23,0.71
Tetrad,fGES (unfaith) BIC,4,-,50,6,1000,0.72,0.86,0.57,0.67,0.76,0.28,0.26
Tetrad,fGES (faith) Fisher Z,-,0.001,50,6,1000,0.6,0.93,0.47,0.7,0.7,0.19,1.38
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,6,1000,0.64,0.9,0.51,0.69,0.73,0.24,0.95
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,6,1000,0.75,0.79,0.59,0.61,0.74,0.28,0.28
Tetrad,fGES (faith) BIC,2,-,50,6,1000,0.63,0.91,0.5,0.7,0.72,0.24,0.7
Tetrad,fGES (faith) BIC,4,-,50,6,1000,0.73,0.82,0.58,0.64,0.74,0.28,0.22
BN Learn,MMPC,-,0.01,50,6,1000,0.97,0.6,0,0,0.74,0,1.05
BN Learn,MMPC,-,0.001,50,6,1000,0.97,0.56,0,0,0.71,0,0.76
BN Learn,Grow Shrink,-,0.01,50,6,1000,0.1,0.06,0.06,0.03,0.07,0.02,3.49
BN Learn,Grow Shrink,-,0.001,50,6,1000,0.1,0.06,0.06,0.03,0.07,0.01,2.33
BN Learn,IAMB,-,0.01,50,6,1000,0.1,0.06,0.06,0.03,0.08,0.00904,1.03
BN Learn,IAMB,-,0.001,50,6,1000,0.99,0.62,0.72,0.4,0.76,0.27,14.59
BN Learn,fIAMB,-,0.01,50,6,1000,0.99,0.64,0.74,0.43,0.78,0.31,70.99
BN Learn,fIAMB,-,0.001,50,6,1000,0.99,0.61,0.73,0.41,0.76,0.28,15.85
BN Learn,iIAMB,-,0.01,50,6,1000,0.99,0.64,0.75,0.44,0.78,0.32,119.75
BN Learn,iIAMB,-,0.001,50,6,1000,0.99,0.62,0.72,0.4,0.76,0.28,12.02
BN Learn,shPC,-,0.01,50,6,1000,0.95,0.61,0,0,0.74,0,0.5
BN Learn,shPC,-,0.001,50,6,1000,0.95,0.57,0,0,0.71,0,0.35
BN Learn,MMHC,-,-,50,6,1000,0.96,0.63,0.7,0.46,0.75,0.28,1.83
BN Learn,IAMB Cor,-,0.01,50,6,1000,0.99,0.64,0.75,0.44,0.78,0.32,101.94
BN Learn,IAMB Cor,-,0.001,50,6,1000,0.99,0.62,0.72,0.4,0.76,0.27,13.09
BN Learn,IAMB Mi-G,-,0.01,50,6,1000,0.99,0.64,0.74,0.44,0.78,0.32,101
BN Learn,IAMB Mi-G,-,0.001,50,6,1000,0.99,0.61,0.71,0.4,0.76,0.27,14.95
BN Learn,IAMB Mi-G-Sh,-,0.01,50,6,1000,0.99,0.65,0.74,0.44,0.78,0.31,85.95
BN Learn,IAMB Mi-G-Sh,-,0.001,50,6,1000,1,0.62,0.72,0.41,0.77,0.28,11.59
BN Learn,IAMB Zf,-,0.01,50,6,1000,0.99,0.64,0.75,0.44,0.78,0.32,101.31
BN Learn,IAMB Zf,-,0.001,50,6,1000,0.99,0.62,0.72,0.4,0.76,0.27,13.65
PC Alg,PC Fisher Z,-,0.01,50,6,1000,0.95,0.61,0.52,0.34,0.74,0.04,1.27
PC Alg,PC Fisher Z,-,0.001,50,6,1000,0.95,0.57,0.53,0.32,0.71,0.05,0.76
PC Alg,PC-Stable Fisher Z,-,0.01,50,6,1000,0.95,0.61,0.52,0.34,0.74,0.04,1.34
PC Alg,PC-Stable Fisher Z,-,0.001,50,6,1000,0.95,0.57,0.53,0.32,0.71,0.05,0.73
PC Alg,CPC Fisher Z,-,0.01,50,6,1000,0.95,0.61,0.85,0.41,0.74,0.4,4.76
PC Alg,CPC Fisher Z,-,0.001,50,6,1000,0.95,0.57,0.84,0.36,0.71,0.35,2.95
PC Alg,CPC (majority) Fisher Z,-,0.01,50,6,1000,0.95,0.61,0.71,0.45,0.74,0.3,4.42
PC Alg,CPC (majority) Fisher Z,-,0.001,50,6,1000,0.95,0.57,0.73,0.43,0.71,0.3,3.38
PC Alg,GES BIC,2,-,50,6,1000,0.73,0.88,0.6,0.69,0.77,0.33,0.34
PC Alg,GES BIC,4,-,50,6,1000,0.83,0.79,0.69,0.64,0.79,0.4,0.22
MATLAB,PC Fisher Z,-,0.01,50,6,1000,0.93,0.63,0.51,0.34,0.74,0.03,1.87
MATLAB,PC Fisher Z,-,0.001,50,6,1000,0.93,0.59,0.53,0.33,0.72,0.05,1.25
Tetrad,PC Fisher Z,-,0.01,100,2,100,0.89,0.64,0.52,0.27,0.75,0.03,0.01
Tetrad,PC Fisher Z,-,0.001,100,2,100,0.97,0.54,0.56,0.2,0.72,0.06,0.02
Tetrad,PC-Stable Fisher Z,-,0.01,100,2,100,0.91,0.64,0.48,0.24,0.76,-0.00849,0.0053
Tetrad,PC-Stable Fisher Z,-,0.001,100,2,100,0.98,0.53,0.56,0.2,0.72,0.05,0.0044
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,2,100,0.91,0.64,0.76,0.3,0.76,0.25,0.0076
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,2,100,0.98,0.53,0.84,0.21,0.72,0.26,0.0057
Tetrad,CPC Fisher Z,-,0.01,100,2,100,0.89,0.64,0.97,0.13,0.75,0.25,0.02
Tetrad,CPC Fisher Z,-,0.001,100,2,100,0.97,0.54,1,0.05,0.72,0.15,0.02
Tetrad,CPC-Stable Fisher Z,-,0.01,100,2,100,0.91,0.64,0.99,0.13,0.76,0.25,0.0071
Tetrad,CPC-Stable Fisher Z,-,0.001,100,2,100,0.98,0.53,1,0.05,0.72,0.15,0.0062
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,2,100,0.91,0.7,0.79,0.4,0.79,0.35,0.008
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,2,100,0.98,0.59,0.87,0.29,0.76,0.33,0.0066
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,2,100,1,0.32,0.98,0.05,0.56,0.15,0.0054
Tetrad,fGES (unfaith) BIC,2,-,100,2,100,0.83,0.74,0.7,0.48,0.78,0.31,0.02
Tetrad,fGES (unfaith) BIC,4,-,100,2,100,0.99,0.54,0.89,0.24,0.73,0.3,0.0067
Tetrad,fGES (faith) Fisher Z,-,0.001,100,2,100,0.91,0.69,0.79,0.4,0.79,0.34,0.0077
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,2,100,0.98,0.59,0.87,0.29,0.76,0.33,0.007
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,2,100,1,0.32,0.98,0.05,0.56,0.15,0.0041
Tetrad,fGES (faith) BIC,2,-,100,2,100,0.84,0.73,0.71,0.46,0.78,0.31,0.01
Tetrad,fGES (faith) BIC,4,-,100,2,100,0.99,0.54,0.89,0.24,0.72,0.3,0.0068
BN Learn,MMPC,-,0.01,100,2,100,0.89,0.63,0,0,0.74,0,0.21
BN Learn,MMPC,-,0.001,100,2,100,0.98,0.53,0,0,0.72,0,0.2
BN Learn,Grow Shrink,-,0.01,100,2,100,0.89,0.64,0.8,0.21,0.75,0.23,0.65
BN Learn,Grow Shrink,-,0.001,100,2,100,0.97,0.54,0.9,0.13,0.72,0.22,0.37
BN Learn,IAMB,-,0.01,100,2,100,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,2,100,0.98,0.55,0.9,0.13,0.73,0.22,0.17
BN Learn,fIAMB,-,0.01,100,2,100,0.88,0.65,0.8,0.22,0.75,0.24,0.28
BN Learn,fIAMB,-,0.001,100,2,100,0.97,0.54,0.91,0.12,0.72,0.21,0.18
BN Learn,iIAMB,-,0.01,100,2,100,0.89,0.64,0.79,0.22,0.75,0.23,0.31
BN Learn,iIAMB,-,0.001,100,2,100,0.98,0.55,0.9,0.13,0.73,0.22,0.18
BN Learn,shPC,-,0.01,100,2,100,0.89,0.64,0,0,0.75,0,0.09
BN Learn,shPC,-,0.001,100,2,100,0.98,0.54,0,0,0.73,0,0.07
BN Learn,MMHC,-,-,100,2,100,0.71,0.7,0.48,0.47,0.7,0.08,0.42
BN Learn,IAMB Cor,-,0.01,100,2,100,0.89,0.64,0.8,0.23,0.75,0.24,0.33
BN Learn,IAMB Cor,-,0.001,100,2,100,0.98,0.55,0.9,0.13,0.73,0.22,0.15
BN Learn,IAMB Mi-G,-,0.01,100,2,100,0.88,0.65,0.78,0.23,0.75,0.23,0.36
BN Learn,IAMB Mi-G,-,0.001,100,2,100,0.97,0.55,0.9,0.13,0.73,0.23,0.16
BN Learn,IAMB Mi-G-Sh,-,0.01,100,2,100,0.94,0.62,0.86,0.16,0.76,0.23,0.21
BN Learn,IAMB Mi-G-Sh,-,0.001,100,2,100,0.99,0.51,0.95,0.07,0.71,0.17,0.14
BN Learn,IAMB Zf,-,0.01,100,2,100,0.89,0.64,0.8,0.23,0.75,0.24,0.33
BN Learn,IAMB Zf,-,0.001,100,2,100,0.97,0.55,0.9,0.13,0.73,0.22,0.16
PC Alg,PC Fisher Z,-,0.01,100,2,100,0.91,0.64,0.5,0.29,0.76,0.02,0.23
PC Alg,PC Fisher Z,-,0.001,100,2,100,0.98,0.53,0.56,0.23,0.72,0.06,0.12
PC Alg,PC-Stable Fisher Z,-,0.01,100,2,100,0.91,0.64,0.5,0.29,0.76,0.02,0.14
PC Alg,PC-Stable Fisher Z,-,0.001,100,2,100,0.98,0.53,0.56,0.23,0.72,0.06,0.12
PC Alg,CPC Fisher Z,-,0.01,100,2,100,0.91,0.64,0.97,0.14,0.76,0.26,0.27
PC Alg,CPC Fisher Z,-,0.001,100,2,100,0.98,0.53,1,0.07,0.72,0.18,0.17
PC Alg,CPC (majority) Fisher Z,-,0.01,100,2,100,0.91,0.64,0.93,0.23,0.76,0.32,0.25
PC Alg,CPC (majority) Fisher Z,-,0.001,100,2,100,0.98,0.53,0.99,0.12,0.72,0.25,0.2
PC Alg,GES BIC,2,-,100,2,100,0.99,0.63,0.9,0.37,0.79,0.41,0.14
PC Alg,GES BIC,4,-,100,2,100,1,0.31,0.98,0.11,0.55,0.24,0.07
MATLAB,PC Fisher Z,-,0.01,100,2,100,0.89,0.64,0.5,0.3,0.75,0.02,1.16
MATLAB,PC Fisher Z,-,0.001,100,2,100,0.97,0.54,0.56,0.24,0.72,0.07,1.01
Tetrad,PC Fisher Z,-,0.01,100,2,500,0.92,0.95,0.72,0.58,0.93,0.38,0.05
Tetrad,PC Fisher Z,-,0.001,100,2,500,1,0.91,0.77,0.53,0.95,0.39,0.03
Tetrad,PC-Stable Fisher Z,-,0.01,100,2,500,0.93,0.94,0.66,0.54,0.93,0.29,0.04
Tetrad,PC-Stable Fisher Z,-,0.001,100,2,500,1,0.91,0.7,0.5,0.95,0.3,0.02
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,2,500,0.93,0.94,0.83,0.62,0.93,0.52,0.04
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,2,500,1,0.91,0.91,0.58,0.95,0.57,0.05
Tetrad,CPC Fisher Z,-,0.01,100,2,500,0.92,0.95,0.99,0.53,0.93,0.59,0.07
Tetrad,CPC Fisher Z,-,0.001,100,2,500,1,0.91,0.99,0.45,0.95,0.53,0.07
Tetrad,CPC-Stable Fisher Z,-,0.01,100,2,500,0.93,0.94,0.99,0.53,0.93,0.59,0.07
Tetrad,CPC-Stable Fisher Z,-,0.001,100,2,500,1,0.91,0.99,0.45,0.95,0.53,0.05
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,2,500,0.95,0.98,0.93,0.73,0.96,0.7,0.03
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,2,500,0.99,0.95,0.97,0.67,0.97,0.68,0.02
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,2,500,1,0.84,0.98,0.53,0.91,0.59,0.02
Tetrad,fGES (unfaith) BIC,2,-,100,2,500,0.97,0.97,0.96,0.71,0.97,0.7,0.02
Tetrad,fGES (unfaith) BIC,4,-,100,2,500,1,0.89,0.98,0.6,0.94,0.63,0.02
Tetrad,fGES (faith) Fisher Z,-,0.001,100,2,500,0.95,0.97,0.94,0.73,0.96,0.7,0.02
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,2,500,0.99,0.95,0.97,0.67,0.97,0.68,0.02
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,2,500,1,0.83,0.98,0.53,0.91,0.59,0.01
Tetrad,fGES (faith) BIC,2,-,100,2,500,0.97,0.97,0.96,0.7,0.97,0.7,0.02
Tetrad,fGES (faith) BIC,4,-,100,2,500,1,0.89,0.98,0.6,0.94,0.63,0.02
BN Learn,MMPC,-,0.01,100,2,500,0.93,0.94,0,0,0.93,0,0.29
BN Learn,MMPC,-,0.001,100,2,500,1,0.9,0,0,0.94,0,0.29
BN Learn,Grow Shrink,-,0.01,100,2,500,0.93,0.96,0.85,0.65,0.94,0.56,1.93
BN Learn,Grow Shrink,-,0.001,100,2,500,1,0.9,0.89,0.55,0.95,0.52,1.05
BN Learn,IAMB,-,0.01,100,2,500,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,2,500,1,0.91,0.89,0.55,0.95,0.52,0.49
BN Learn,fIAMB,-,0.01,100,2,500,0.93,0.95,0.86,0.64,0.94,0.56,0.47
BN Learn,fIAMB,-,0.001,100,2,500,1,0.91,0.89,0.55,0.95,0.52,0.51
BN Learn,iIAMB,-,0.01,100,2,500,0.93,0.95,0.86,0.64,0.94,0.57,0.89
BN Learn,iIAMB,-,0.001,100,2,500,1,0.91,0.89,0.55,0.95,0.52,0.43
BN Learn,shPC,-,0.01,100,2,500,0.92,0.95,0,0,0.93,0,0.13
BN Learn,shPC,-,0.001,100,2,500,1,0.9,0,0,0.95,0,0.12
BN Learn,MMHC,-,-,100,2,500,0.8,0.96,0.63,0.76,0.87,0.41,0.73
BN Learn,IAMB Cor,-,0.01,100,2,500,0.93,0.95,0.86,0.64,0.94,0.57,0.68
BN Learn,IAMB Cor,-,0.001,100,2,500,1,0.91,0.89,0.55,0.95,0.52,0.39
BN Learn,IAMB Mi-G,-,0.01,100,2,500,0.93,0.95,0.86,0.65,0.94,0.57,0.64
BN Learn,IAMB Mi-G,-,0.001,100,2,500,1,0.91,0.89,0.55,0.95,0.52,0.4
BN Learn,IAMB Mi-G-Sh,-,0.01,100,2,500,0.96,0.94,0.87,0.62,0.95,0.55,0.77
BN Learn,IAMB Mi-G-Sh,-,0.001,100,2,500,1,0.9,0.87,0.55,0.95,0.5,0.54
BN Learn,IAMB Zf,-,0.01,100,2,500,0.93,0.95,0.86,0.64,0.94,0.57,0.62
BN Learn,IAMB Zf,-,0.001,100,2,500,1,0.91,0.89,0.55,0.95,0.52,0.41
PC Alg,PC Fisher Z,-,0.01,100,2,500,0.93,0.94,0.62,0.57,0.93,0.25,0.35
PC Alg,PC Fisher Z,-,0.001,100,2,500,1,0.91,0.65,0.51,0.95,0.24,0.2
PC Alg,PC-Stable Fisher Z,-,0.01,100,2,500,0.93,0.94,0.62,0.57,0.93,0.25,0.24
PC Alg,PC-Stable Fisher Z,-,0.001,100,2,500,1,0.91,0.65,0.51,0.95,0.24,0.19
PC Alg,CPC Fisher Z,-,0.01,100,2,500,0.93,0.94,0.99,0.54,0.93,0.6,0.91
PC Alg,CPC Fisher Z,-,0.001,100,2,500,1,0.91,0.99,0.46,0.95,0.54,0.61
PC Alg,CPC (majority) Fisher Z,-,0.01,100,2,500,0.93,0.94,0.95,0.63,0.93,0.64,0.83
PC Alg,CPC (majority) Fisher Z,-,0.001,100,2,500,1,0.91,0.97,0.56,0.95,0.6,0.67
PC Alg,GES BIC,2,-,100,2,500,0.99,0.95,0.98,0.67,0.97,0.69,0.2
PC Alg,GES BIC,4,-,100,2,500,1,0.85,0.98,0.57,0.92,0.61,0.17
MATLAB,PC Fisher Z,-,0.01,100,2,500,0.92,0.95,0.65,0.58,0.93,0.28,1.25
MATLAB,PC Fisher Z,-,0.001,100,2,500,1,0.91,0.68,0.53,0.95,0.29,1.11
Tetrad,PC Fisher Z,-,0.01,100,2,1000,0.94,0.99,0.77,0.64,0.96,0.46,0.06
Tetrad,PC Fisher Z,-,0.001,100,2,1000,0.99,0.97,0.81,0.63,0.98,0.5,0.04
Tetrad,PC-Stable Fisher Z,-,0.01,100,2,1000,0.94,0.99,0.73,0.62,0.96,0.41,0.1
Tetrad,PC-Stable Fisher Z,-,0.001,100,2,1000,0.99,0.97,0.77,0.6,0.98,0.43,0.04
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,2,1000,0.94,0.99,0.89,0.7,0.96,0.63,0.09
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,2,1000,0.99,0.97,0.95,0.68,0.98,0.67,0.05
Tetrad,CPC Fisher Z,-,0.01,100,2,1000,0.94,0.99,1,0.63,0.96,0.67,0.15
Tetrad,CPC Fisher Z,-,0.001,100,2,1000,0.99,0.97,1,0.57,0.98,0.63,0.08
Tetrad,CPC-Stable Fisher Z,-,0.01,100,2,1000,0.94,0.99,1,0.63,0.96,0.67,0.18
Tetrad,CPC-Stable Fisher Z,-,0.001,100,2,1000,0.99,0.97,1,0.57,0.98,0.63,0.1
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,2,1000,0.95,0.99,0.93,0.74,0.97,0.7,0.05
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,2,1000,0.99,0.99,0.96,0.71,0.99,0.71,0.04
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,2,1000,1,0.95,0.97,0.67,0.97,0.68,0.03
Tetrad,fGES (unfaith) BIC,2,-,100,2,1000,0.99,0.99,0.97,0.72,0.99,0.72,0.03
Tetrad,fGES (unfaith) BIC,4,-,100,2,1000,0.99,0.96,0.97,0.69,0.98,0.69,0.03
Tetrad,fGES (faith) Fisher Z,-,0.001,100,2,1000,0.96,0.99,0.93,0.73,0.98,0.7,0.04
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,2,1000,0.99,0.98,0.96,0.7,0.99,0.7,0.03
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,2,1000,1,0.95,0.97,0.66,0.97,0.68,0.03
Tetrad,fGES (faith) BIC,2,-,100,2,1000,0.99,0.98,0.97,0.71,0.99,0.71,0.03
Tetrad,fGES (faith) BIC,4,-,100,2,1000,0.99,0.96,0.97,0.68,0.98,0.69,0.03
BN Learn,MMPC,-,0.01,100,2,1000,0.94,0.99,0,0,0.96,0,0.39
BN Learn,MMPC,-,0.001,100,2,1000,0.99,0.96,0,0,0.98,0,0.39
BN Learn,Grow Shrink,-,0.01,100,2,1000,0.94,0.99,0.91,0.69,0.96,0.64,4.2
BN Learn,Grow Shrink,-,0.001,100,2,1000,0.99,0.97,0.94,0.65,0.98,0.64,2.39
BN Learn,IAMB,-,0.01,100,2,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,2,1000,0.99,0.97,0.94,0.66,0.98,0.65,0.8
BN Learn,fIAMB,-,0.01,100,2,1000,0.94,0.99,0.91,0.68,0.96,0.64,0.71
BN Learn,fIAMB,-,0.001,100,2,1000,0.99,0.97,0.94,0.65,0.98,0.64,0.71
BN Learn,iIAMB,-,0.01,100,2,1000,0.94,0.99,0.91,0.68,0.96,0.64,1.11
BN Learn,iIAMB,-,0.001,100,2,1000,0.99,0.97,0.94,0.66,0.98,0.65,0.74
BN Learn,shPC,-,0.01,100,2,1000,0.94,0.99,0,0,0.96,0,0.15
BN Learn,shPC,-,0.001,100,2,1000,0.99,0.97,0,0,0.98,0,0.17
BN Learn,MMHC,-,-,100,2,1000,0.84,0.99,0.68,0.8,0.91,0.48,1.03
BN Learn,IAMB Cor,-,0.01,100,2,1000,0.94,0.99,0.91,0.68,0.96,0.64,0.94
BN Learn,IAMB Cor,-,0.001,100,2,1000,0.99,0.97,0.94,0.66,0.98,0.65,0.64
BN Learn,IAMB Mi-G,-,0.01,100,2,1000,0.94,0.99,0.91,0.69,0.96,0.64,0.96
BN Learn,IAMB Mi-G,-,0.001,100,2,1000,0.99,0.97,0.94,0.66,0.98,0.65,0.65
BN Learn,IAMB Mi-G-Sh,-,0.01,100,2,1000,0.97,0.99,0.94,0.68,0.98,0.66,1.62
BN Learn,IAMB Mi-G-Sh,-,0.001,100,2,1000,1,0.97,0.94,0.65,0.98,0.64,1.11
BN Learn,IAMB Zf,-,0.01,100,2,1000,0.94,0.99,0.91,0.68,0.96,0.64,0.92
BN Learn,IAMB Zf,-,0.001,100,2,1000,0.99,0.97,0.94,0.66,0.98,0.65,0.62
PC Alg,PC Fisher Z,-,0.01,100,2,1000,0.94,0.99,0.71,0.63,0.96,0.39,0.33
PC Alg,PC Fisher Z,-,0.001,100,2,1000,0.99,0.97,0.74,0.61,0.98,0.4,0.29
PC Alg,PC-Stable Fisher Z,-,0.01,100,2,1000,0.94,0.99,0.71,0.63,0.96,0.39,0.3
PC Alg,PC-Stable Fisher Z,-,0.001,100,2,1000,0.99,0.97,0.74,0.61,0.98,0.4,0.19
PC Alg,CPC Fisher Z,-,0.01,100,2,1000,0.94,0.99,1,0.64,0.96,0.69,1.22
PC Alg,CPC Fisher Z,-,0.001,100,2,1000,0.99,0.97,1,0.58,0.98,0.64,0.94
PC Alg,CPC (majority) Fisher Z,-,0.01,100,2,1000,0.94,0.99,0.97,0.7,0.96,0.7,1.15
PC Alg,CPC (majority) Fisher Z,-,0.001,100,2,1000,0.99,0.97,0.99,0.66,0.98,0.69,0.95
PC Alg,GES BIC,2,-,100,2,1000,0.99,0.98,0.97,0.71,0.99,0.71,0.21
PC Alg,GES BIC,4,-,100,2,1000,1,0.94,0.96,0.68,0.97,0.69,0.17
MATLAB,PC Fisher Z,-,0.01,100,2,1000,0.94,0.99,0.73,0.65,0.96,0.42,1.35
MATLAB,PC Fisher Z,-,0.001,100,2,1000,0.99,0.97,0.77,0.62,0.98,0.44,1.21
Tetrad,PC Fisher Z,-,0.01,100,4,100,0.96,0.5,0.59,0.25,0.69,0.09,0.03
Tetrad,PC Fisher Z,-,0.001,100,4,100,0.99,0.38,0.56,0.16,0.61,0.05,0.02
Tetrad,PC-Stable Fisher Z,-,0.01,100,4,100,0.97,0.49,0.52,0.22,0.68,0.02,0.02
Tetrad,PC-Stable Fisher Z,-,0.001,100,4,100,0.99,0.37,0.49,0.14,0.6,-0.01,0.0059
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,4,100,0.97,0.49,0.78,0.26,0.68,0.25,0.02
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,4,100,0.99,0.37,0.75,0.15,0.6,0.16,0.0087
Tetrad,CPC Fisher Z,-,0.01,100,4,100,0.96,0.5,0.97,0.11,0.69,0.22,0.03
Tetrad,CPC Fisher Z,-,0.001,100,4,100,0.99,0.38,0.94,0.04,0.61,0.13,0.02
Tetrad,CPC-Stable Fisher Z,-,0.01,100,4,100,0.97,0.49,0.98,0.11,0.68,0.23,0.04
Tetrad,CPC-Stable Fisher Z,-,0.001,100,4,100,0.99,0.37,0.95,0.04,0.6,0.12,0.0069
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,4,100,0.91,0.7,0.77,0.55,0.79,0.41,0.06
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,4,100,0.94,0.57,0.8,0.41,0.72,0.35,0.03
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,4,100,0.98,0.26,0.83,0.07,0.49,0.13,0.0062
Tetrad,fGES (unfaith) BIC,2,-,100,4,100,0.84,0.74,0.71,0.6,0.78,0.4,0.11
Tetrad,fGES (unfaith) BIC,4,-,100,4,100,0.96,0.47,0.81,0.3,0.66,0.3,0.02
Tetrad,fGES (faith) Fisher Z,-,0.001,100,4,100,0.93,0.62,0.78,0.48,0.75,0.38,0.02
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,4,100,0.95,0.52,0.79,0.36,0.69,0.32,0.02
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,4,100,0.98,0.26,0.85,0.06,0.49,0.12,0.0055
Tetrad,fGES (faith) BIC,2,-,100,4,100,0.89,0.66,0.74,0.52,0.76,0.38,0.03
Tetrad,fGES (faith) BIC,4,-,100,4,100,0.97,0.45,0.82,0.27,0.65,0.29,0.01
BN Learn,MMPC,-,0.01,100,4,100,0.97,0.46,0,0,0.66,0,0.29
BN Learn,MMPC,-,0.001,100,4,100,1,0.35,0,0,0.59,0,0.25
BN Learn,Grow Shrink,-,0.01,100,4,100,0.97,0.48,0.66,0.26,0.67,0.17,1.45
BN Learn,Grow Shrink,-,0.001,100,4,100,0.99,0.37,0.8,0.09,0.6,0.15,0.62
BN Learn,IAMB,-,0.01,100,4,100,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,4,100,1,0.37,0.79,0.11,0.6,0.15,0.32
BN Learn,fIAMB,-,0.01,100,4,100,0.96,0.49,0.66,0.24,0.68,0.15,0.48
BN Learn,fIAMB,-,0.001,100,4,100,1,0.37,0.76,0.11,0.6,0.14,0.32
BN Learn,iIAMB,-,0.01,100,4,100,0.97,0.48,0.7,0.24,0.67,0.18,0.7
BN Learn,iIAMB,-,0.001,100,4,100,1,0.37,0.79,0.11,0.6,0.15,0.33
BN Learn,shPC,-,0.01,100,4,100,0.96,0.49,0,0,0.68,0,0.1
BN Learn,shPC,-,0.001,100,4,100,0.99,0.37,0,0,0.6,0,0.09
BN Learn,MMHC,-,-,100,4,100,0.91,0.56,0.69,0.42,0.71,0.26,0.57
BN Learn,IAMB Cor,-,0.01,100,4,100,0.97,0.48,0.69,0.24,0.67,0.17,0.57
BN Learn,IAMB Cor,-,0.001,100,4,100,1,0.37,0.79,0.11,0.6,0.15,0.27
BN Learn,IAMB Mi-G,-,0.01,100,4,100,0.97,0.5,0.67,0.28,0.68,0.18,0.69
BN Learn,IAMB Mi-G,-,0.001,100,4,100,1,0.39,0.77,0.13,0.61,0.15,0.3
BN Learn,IAMB Mi-G-Sh,-,0.01,100,4,100,0.99,0.46,0.69,0.22,0.66,0.16,0.38
BN Learn,IAMB Mi-G-Sh,-,0.001,100,4,100,1,0.34,0.9,0.06,0.57,0.12,0.24
BN Learn,IAMB Zf,-,0.01,100,4,100,0.97,0.48,0.69,0.24,0.68,0.17,0.6
BN Learn,IAMB Zf,-,0.001,100,4,100,1,0.38,0.78,0.12,0.6,0.16,0.28
PC Alg,PC Fisher Z,-,0.01,100,4,100,0.97,0.49,0.51,0.24,0.68,0.01,0.24
PC Alg,PC Fisher Z,-,0.001,100,4,100,0.99,0.37,0.52,0.17,0.6,0.02,0.2
PC Alg,PC-Stable Fisher Z,-,0.01,100,4,100,0.97,0.49,0.51,0.24,0.68,0.01,0.26
PC Alg,PC-Stable Fisher Z,-,0.001,100,4,100,0.99,0.37,0.52,0.17,0.6,0.02,0.13
PC Alg,CPC Fisher Z,-,0.01,100,4,100,0.97,0.49,0.98,0.11,0.68,0.23,0.69
PC Alg,CPC Fisher Z,-,0.001,100,4,100,0.99,0.37,0.95,0.04,0.6,0.13,0.29
PC Alg,CPC (majority) Fisher Z,-,0.01,100,4,100,0.97,0.49,0.86,0.23,0.68,0.28,0.65
PC Alg,CPC (majority) Fisher Z,-,0.001,100,4,100,0.99,0.37,0.92,0.1,0.6,0.19,0.32
PC Alg,GES BIC,2,-,100,4,100,0.96,0.62,0.86,0.48,0.76,0.45,0.34
PC Alg,GES BIC,4,-,100,4,100,0.99,0.27,0.88,0.14,0.5,0.22,0.11
MATLAB,PC Fisher Z,-,0.01,100,4,100,0.96,0.5,0.54,0.26,0.69,0.05,1.3
MATLAB,PC Fisher Z,-,0.001,100,4,100,0.99,0.38,0.55,0.18,0.61,0.05,1.16
Tetrad,PC Fisher Z,-,0.01,100,4,500,0.98,0.83,0.7,0.55,0.9,0.33,0.12
Tetrad,PC Fisher Z,-,0.001,100,4,500,0.99,0.78,0.68,0.48,0.87,0.27,0.06
Tetrad,PC-Stable Fisher Z,-,0.01,100,4,500,0.98,0.82,0.63,0.49,0.9,0.22,0.17
Tetrad,PC-Stable Fisher Z,-,0.001,100,4,500,0.99,0.77,0.62,0.44,0.87,0.18,0.08
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,4,500,0.98,0.82,0.85,0.66,0.9,0.56,0.28
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,4,500,0.99,0.77,0.86,0.61,0.87,0.53,0.22
Tetrad,CPC Fisher Z,-,0.01,100,4,500,0.98,0.83,0.96,0.55,0.9,0.58,0.49
Tetrad,CPC Fisher Z,-,0.001,100,4,500,0.99,0.78,0.97,0.44,0.87,0.51,0.27
Tetrad,CPC-Stable Fisher Z,-,0.01,100,4,500,0.98,0.82,0.97,0.54,0.9,0.58,0.52
Tetrad,CPC-Stable Fisher Z,-,0.001,100,4,500,0.99,0.77,0.97,0.43,0.87,0.5,0.26
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,4,500,0.89,0.97,0.81,0.84,0.92,0.66,0.24
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,4,500,0.93,0.95,0.85,0.81,0.93,0.68,0.18
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,4,500,0.96,0.84,0.89,0.72,0.89,0.65,0.12
Tetrad,fGES (unfaith) BIC,2,-,100,4,500,0.91,0.96,0.83,0.83,0.93,0.67,0.13
Tetrad,fGES (unfaith) BIC,4,-,100,4,500,0.95,0.88,0.88,0.75,0.91,0.66,0.09
Tetrad,fGES (faith) Fisher Z,-,0.001,100,4,500,0.9,0.94,0.82,0.81,0.91,0.65,0.14
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,4,500,0.93,0.91,0.86,0.77,0.92,0.66,0.11
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,4,500,0.96,0.77,0.88,0.65,0.86,0.59,0.06
Tetrad,fGES (faith) BIC,2,-,100,4,500,0.92,0.93,0.84,0.8,0.92,0.66,0.09
Tetrad,fGES (faith) BIC,4,-,100,4,500,0.95,0.82,0.87,0.69,0.88,0.61,0.05
BN Learn,MMPC,-,0.01,100,4,500,0.99,0.81,0,0,0.89,0,0.92
BN Learn,MMPC,-,0.001,100,4,500,0.99,0.76,0,0,0.86,0,0.63
BN Learn,Grow Shrink,-,0.01,100,4,500,0.99,0.84,0.84,0.65,0.91,0.54,12.17
BN Learn,Grow Shrink,-,0.001,100,4,500,1,0.78,0.83,0.58,0.88,0.48,5.57
BN Learn,IAMB,-,0.01,100,4,500,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,4,500,1,0.78,0.84,0.59,0.88,0.5,1.67
BN Learn,fIAMB,-,0.01,100,4,500,0.99,0.84,0.84,0.66,0.91,0.55,3.49
BN Learn,fIAMB,-,0.001,100,4,500,1,0.78,0.81,0.58,0.88,0.47,1.47
BN Learn,iIAMB,-,0.01,100,4,500,0.99,0.83,0.84,0.65,0.9,0.55,3.94
BN Learn,iIAMB,-,0.001,100,4,500,1,0.78,0.84,0.59,0.88,0.5,1.67
BN Learn,shPC,-,0.01,100,4,500,0.98,0.82,0,0,0.89,0,0.31
BN Learn,shPC,-,0.001,100,4,500,0.99,0.77,0,0,0.87,0,0.29
BN Learn,MMHC,-,-,100,4,500,0.96,0.85,0.82,0.73,0.9,0.58,1.77
BN Learn,IAMB Cor,-,0.01,100,4,500,0.99,0.83,0.84,0.65,0.9,0.54,3.04
BN Learn,IAMB Cor,-,0.001,100,4,500,1,0.78,0.84,0.59,0.88,0.5,1.42
BN Learn,IAMB Mi-G,-,0.01,100,4,500,0.98,0.83,0.84,0.65,0.9,0.54,3.15
BN Learn,IAMB Mi-G,-,0.001,100,4,500,1,0.78,0.84,0.59,0.88,0.5,1.43
BN Learn,IAMB Mi-G-Sh,-,0.01,100,4,500,0.99,0.83,0.85,0.66,0.91,0.55,3.63
BN Learn,IAMB Mi-G-Sh,-,0.001,100,4,500,1,0.77,0.84,0.57,0.87,0.48,1.89
BN Learn,IAMB Zf,-,0.01,100,4,500,0.99,0.83,0.84,0.65,0.9,0.54,2.98
BN Learn,IAMB Zf,-,0.001,100,4,500,1,0.78,0.84,0.59,0.88,0.5,1.42
PC Alg,PC Fisher Z,-,0.01,100,4,500,0.98,0.82,0.6,0.49,0.9,0.17,0.91
PC Alg,PC Fisher Z,-,0.001,100,4,500,0.99,0.77,0.59,0.45,0.87,0.15,0.79
PC Alg,PC-Stable Fisher Z,-,0.01,100,4,500,0.98,0.82,0.6,0.49,0.9,0.17,0.96
PC Alg,PC-Stable Fisher Z,-,0.001,100,4,500,0.99,0.77,0.59,0.45,0.87,0.15,0.57
PC Alg,CPC Fisher Z,-,0.01,100,4,500,0.98,0.82,0.97,0.55,0.9,0.59,5.98
PC Alg,CPC Fisher Z,-,0.001,100,4,500,0.99,0.77,0.97,0.43,0.87,0.51,3.9
PC Alg,CPC (majority) Fisher Z,-,0.01,100,4,500,0.98,0.82,0.88,0.68,0.9,0.6,6.12
PC Alg,CPC (majority) Fisher Z,-,0.001,100,4,500,0.99,0.77,0.9,0.62,0.87,0.58,4.31
PC Alg,GES BIC,2,-,100,4,500,0.96,0.93,0.91,0.82,0.95,0.75,0.67
PC Alg,GES BIC,4,-,100,4,500,0.98,0.84,0.93,0.72,0.9,0.69,0.5
MATLAB,PC Fisher Z,-,0.01,100,4,500,0.98,0.83,0.63,0.52,0.9,0.22,2.27
MATLAB,PC Fisher Z,-,0.001,100,4,500,0.99,0.78,0.63,0.48,0.87,0.21,1.84
Tetrad,PC Fisher Z,-,0.01,100,4,1000,0.99,0.88,0.73,0.6,0.93,0.39,0.25
Tetrad,PC Fisher Z,-,0.001,100,4,1000,1,0.85,0.74,0.58,0.92,0.39,0.18
Tetrad,PC-Stable Fisher Z,-,0.01,100,4,1000,0.99,0.87,0.68,0.55,0.93,0.3,0.47
Tetrad,PC-Stable Fisher Z,-,0.001,100,4,1000,1,0.84,0.66,0.52,0.91,0.26,0.21
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,4,1000,0.99,0.87,0.9,0.72,0.93,0.65,0.6
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,4,1000,1,0.84,0.9,0.68,0.91,0.62,0.49
Tetrad,CPC Fisher Z,-,0.01,100,4,1000,0.99,0.88,0.97,0.68,0.93,0.69,1.28
Tetrad,CPC Fisher Z,-,0.001,100,4,1000,1,0.85,0.96,0.6,0.92,0.62,0.71
Tetrad,CPC-Stable Fisher Z,-,0.01,100,4,1000,0.99,0.87,0.97,0.68,0.93,0.69,1.41
Tetrad,CPC-Stable Fisher Z,-,0.001,100,4,1000,1,0.84,0.96,0.59,0.91,0.62,0.93
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,4,1000,0.87,0.99,0.81,0.87,0.93,0.69,0.48
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,4,1000,0.9,0.98,0.85,0.86,0.94,0.72,0.42
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,4,1000,0.94,0.93,0.88,0.81,0.93,0.71,0.26
Tetrad,fGES (unfaith) BIC,2,-,100,4,1000,0.9,0.99,0.84,0.86,0.94,0.72,0.19
Tetrad,fGES (unfaith) BIC,4,-,100,4,1000,0.93,0.95,0.87,0.82,0.94,0.71,0.12
Tetrad,fGES (faith) Fisher Z,-,0.001,100,4,1000,0.88,0.98,0.82,0.85,0.92,0.68,0.31
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,4,1000,0.9,0.97,0.84,0.84,0.93,0.69,0.25
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,4,1000,0.94,0.9,0.88,0.77,0.92,0.68,0.14
Tetrad,fGES (faith) BIC,2,-,100,4,1000,0.89,0.97,0.83,0.85,0.93,0.69,0.13
Tetrad,fGES (faith) BIC,4,-,100,4,1000,0.93,0.92,0.87,0.79,0.92,0.68,0.09
BN Learn,MMPC,-,0.01,100,4,1000,0.99,0.87,0,0,0.93,0,1.82
BN Learn,MMPC,-,0.001,100,4,1000,1,0.84,0,0,0.91,0,1.32
BN Learn,Grow Shrink,-,0.01,100,4,1000,0.3,0.27,0.26,0.22,0.28,0.19,22.24
BN Learn,Grow Shrink,-,0.001,100,4,1000,0.2,0.17,0.17,0.13,0.18,0.11,4.75
BN Learn,IAMB,-,0.01,100,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,4,1000,1,0.86,0.88,0.68,0.92,0.6,6.06
BN Learn,fIAMB,-,0.01,100,4,1000,0.99,0.89,0.9,0.75,0.94,0.67,21.54
BN Learn,fIAMB,-,0.001,100,4,1000,1,0.86,0.87,0.68,0.92,0.6,5.86
BN Learn,iIAMB,-,0.01,100,4,1000,0.99,0.89,0.89,0.74,0.94,0.67,19.52
BN Learn,iIAMB,-,0.001,100,4,1000,1,0.86,0.88,0.68,0.92,0.6,6.36
BN Learn,shPC,-,0.01,100,4,1000,0.99,0.88,0,0,0.93,0,0.63
BN Learn,shPC,-,0.001,100,4,1000,1,0.85,0,0,0.92,0,0.56
BN Learn,MMHC,-,-,100,4,1000,0.97,0.9,0.85,0.79,0.93,0.65,3.37
BN Learn,IAMB Cor,-,0.01,100,4,1000,0.99,0.89,0.89,0.74,0.94,0.67,18.31
BN Learn,IAMB Cor,-,0.001,100,4,1000,1,0.86,0.88,0.68,0.92,0.6,5.53
BN Learn,IAMB Mi-G,-,0.01,100,4,1000,0.99,0.89,0.89,0.74,0.94,0.67,19.61
BN Learn,IAMB Mi-G,-,0.001,100,4,1000,1,0.86,0.88,0.69,0.92,0.6,5.89
BN Learn,IAMB Mi-G-Sh,-,0.01,100,4,1000,0.99,0.89,0.89,0.74,0.94,0.66,27.46
BN Learn,IAMB Mi-G-Sh,-,0.001,100,4,1000,1,0.85,0.86,0.68,0.92,0.58,10.38
BN Learn,IAMB Zf,-,0.01,100,4,1000,0.99,0.89,0.89,0.74,0.94,0.67,18.19
BN Learn,IAMB Zf,-,0.001,100,4,1000,1,0.86,0.87,0.68,0.92,0.6,5.45
PC Alg,PC Fisher Z,-,0.01,100,4,1000,0.99,0.87,0.64,0.55,0.93,0.24,1.32
PC Alg,PC Fisher Z,-,0.001,100,4,1000,1,0.84,0.62,0.51,0.91,0.2,1.38
PC Alg,PC-Stable Fisher Z,-,0.01,100,4,1000,0.99,0.87,0.64,0.55,0.93,0.24,1.31
PC Alg,PC-Stable Fisher Z,-,0.001,100,4,1000,1,0.84,0.62,0.51,0.91,0.2,0.89
PC Alg,CPC Fisher Z,-,0.01,100,4,1000,0.99,0.87,0.97,0.68,0.93,0.69,8.93
PC Alg,CPC Fisher Z,-,0.001,100,4,1000,1,0.84,0.96,0.6,0.91,0.62,6.38
PC Alg,CPC (majority) Fisher Z,-,0.01,100,4,1000,0.99,0.87,0.91,0.74,0.93,0.67,9.89
PC Alg,CPC (majority) Fisher Z,-,0.001,100,4,1000,1,0.84,0.91,0.7,0.91,0.65,7.07
PC Alg,GES BIC,2,-,100,4,1000,0.95,0.98,0.91,0.86,0.96,0.78,0.61
PC Alg,GES BIC,4,-,100,4,1000,0.97,0.93,0.94,0.82,0.95,0.77,0.49
MATLAB,PC Fisher Z,-,0.01,100,4,1000,0.99,0.88,0.66,0.57,0.93,0.28,2.8
MATLAB,PC Fisher Z,-,0.001,100,4,1000,1,0.85,0.65,0.54,0.91,0.25,2.27
Tetrad,PC Fisher Z,-,0.01,100,6,100,0.95,0.37,0.55,0.18,0.58,0.04,0.02
Tetrad,PC Fisher Z,-,0.001,100,6,100,0.98,0.3,0.52,0.12,0.52,0.02,0.03
Tetrad,PC-Stable Fisher Z,-,0.01,100,6,100,0.96,0.36,0.5,0.16,0.58,-0.0000116,0.03
Tetrad,PC-Stable Fisher Z,-,0.001,100,6,100,0.98,0.28,0.46,0.11,0.51,-0.03,0.02
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,6,100,0.96,0.36,0.71,0.21,0.58,0.17,0.03
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,6,100,0.98,0.28,0.72,0.12,0.51,0.14,0.02
Tetrad,CPC Fisher Z,-,0.01,100,6,100,0.95,0.37,0.89,0.07,0.58,0.16,0.03
Tetrad,CPC Fisher Z,-,0.001,100,6,100,0.98,0.3,0.94,0.03,0.52,0.1,0.03
Tetrad,CPC-Stable Fisher Z,-,0.01,100,6,100,0.96,0.36,0.9,0.07,0.58,0.16,0.06
Tetrad,CPC-Stable Fisher Z,-,0.001,100,6,100,0.98,0.28,0.97,0.03,0.51,0.1,0.03
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,6,100,0.85,0.65,0.71,0.52,0.73,0.34,0.16
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,6,100,0.91,0.54,0.75,0.43,0.69,0.33,0.12
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,6,100,0.96,0.23,0.77,0.1,0.46,0.14,0.02
Tetrad,fGES (unfaith) BIC,2,-,100,6,100,0.8,0.7,0.66,0.57,0.73,0.33,0.22
Tetrad,fGES (unfaith) BIC,4,-,100,6,100,0.93,0.47,0.77,0.36,0.65,0.31,0.07
Tetrad,fGES (faith) Fisher Z,-,0.001,100,6,100,0.88,0.52,0.71,0.41,0.67,0.28,0.08
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,6,100,0.92,0.43,0.72,0.33,0.62,0.25,0.03
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,6,100,0.96,0.22,0.76,0.09,0.45,0.13,0.01
Tetrad,fGES (faith) BIC,2,-,100,6,100,0.85,0.58,0.69,0.46,0.69,0.29,0.07
Tetrad,fGES (faith) BIC,4,-,100,6,100,0.94,0.38,0.75,0.27,0.58,0.24,0.02
BN Learn,MMPC,-,0.01,100,6,100,0.98,0.34,0,0,0.57,0,0.34
BN Learn,MMPC,-,0.001,100,6,100,0.99,0.26,0,0,0.49,0,0.32
BN Learn,Grow Shrink,-,0.01,100,6,100,0.98,0.35,0.66,0.19,0.57,0.13,2.56
BN Learn,Grow Shrink,-,0.001,100,6,100,0.99,0.26,0.75,0.09,0.5,0.12,0.99
BN Learn,IAMB,-,0.01,100,6,100,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,6,100,1,0.27,0.75,0.09,0.51,0.12,0.43
BN Learn,fIAMB,-,0.01,100,6,100,0.98,0.38,0.64,0.22,0.59,0.12,0.94
BN Learn,fIAMB,-,0.001,100,6,100,0.99,0.28,0.67,0.1,0.52,0.09,0.55
BN Learn,iIAMB,-,0.01,100,6,100,0.99,0.36,0.65,0.2,0.58,0.13,0.83
BN Learn,iIAMB,-,0.001,100,6,100,1,0.27,0.74,0.1,0.51,0.12,0.55
BN Learn,shPC,-,0.01,100,6,100,0.97,0.36,0,0,0.58,0,0.15
BN Learn,shPC,-,0.001,100,6,100,0.98,0.29,0,0,0.52,0,0.15
BN Learn,MMHC,-,-,100,6,100,0.95,0.42,0.68,0.3,0.62,0.19,0.75
BN Learn,IAMB Cor,-,0.01,100,6,100,0.99,0.36,0.66,0.2,0.59,0.13,0.82
BN Learn,IAMB Cor,-,0.001,100,6,100,1,0.27,0.75,0.09,0.51,0.12,0.41
BN Learn,IAMB Mi-G,-,0.01,100,6,100,0.99,0.37,0.67,0.22,0.59,0.15,0.99
BN Learn,IAMB Mi-G,-,0.001,100,6,100,1,0.28,0.72,0.1,0.52,0.11,0.44
BN Learn,IAMB Mi-G-Sh,-,0.01,100,6,100,0.99,0.34,0.64,0.18,0.57,0.11,0.5
BN Learn,IAMB Mi-G-Sh,-,0.001,100,6,100,1,0.25,0.74,0.06,0.49,0.09,0.3
BN Learn,IAMB Zf,-,0.01,100,6,100,0.99,0.36,0.66,0.2,0.59,0.14,0.82
BN Learn,IAMB Zf,-,0.001,100,6,100,1,0.28,0.73,0.1,0.51,0.11,0.4
PC Alg,PC Fisher Z,-,0.01,100,6,100,0.96,0.36,0.52,0.19,0.58,0.02,0.36
PC Alg,PC Fisher Z,-,0.001,100,6,100,0.98,0.28,0.52,0.13,0.51,0.02,0.28
PC Alg,PC-Stable Fisher Z,-,0.01,100,6,100,0.96,0.36,0.52,0.19,0.58,0.02,0.37
PC Alg,PC-Stable Fisher Z,-,0.001,100,6,100,0.98,0.28,0.52,0.13,0.51,0.02,0.17
PC Alg,CPC Fisher Z,-,0.01,100,6,100,0.96,0.36,0.92,0.07,0.58,0.16,0.95
PC Alg,CPC Fisher Z,-,0.001,100,6,100,0.98,0.28,0.91,0.03,0.51,0.1,0.41
PC Alg,CPC (majority) Fisher Z,-,0.01,100,6,100,0.96,0.36,0.75,0.2,0.58,0.2,1.72
PC Alg,CPC (majority) Fisher Z,-,0.001,100,6,100,0.98,0.28,0.83,0.09,0.51,0.15,0.42
PC Alg,GES BIC,2,-,100,6,100,0.93,0.55,0.82,0.46,0.71,0.4,0.54
PC Alg,GES BIC,4,-,100,6,100,0.95,0.25,0.82,0.15,0.47,0.2,0.17
MATLAB,PC Fisher Z,-,0.01,100,6,100,0.95,0.37,0.55,0.2,0.58,0.05,1.55
MATLAB,PC Fisher Z,-,0.001,100,6,100,0.98,0.3,0.56,0.15,0.53,0.05,1.27
Tetrad,PC Fisher Z,-,0.01,100,6,500,0.96,0.65,0.64,0.4,0.78,0.2,0.24
Tetrad,PC Fisher Z,-,0.001,100,6,500,0.97,0.59,0.65,0.37,0.75,0.2,0.16
Tetrad,PC-Stable Fisher Z,-,0.01,100,6,500,0.97,0.64,0.6,0.37,0.78,0.14,0.41
Tetrad,PC-Stable Fisher Z,-,0.001,100,6,500,0.98,0.58,0.59,0.33,0.74,0.12,0.15
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,6,500,0.97,0.64,0.77,0.48,0.78,0.37,0.54
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,6,500,0.98,0.58,0.8,0.44,0.74,0.38,0.3
Tetrad,CPC Fisher Z,-,0.01,100,6,500,0.96,0.65,0.92,0.41,0.78,0.46,0.98
Tetrad,CPC Fisher Z,-,0.001,100,6,500,0.97,0.59,0.94,0.32,0.75,0.39,0.43
Tetrad,CPC-Stable Fisher Z,-,0.01,100,6,500,0.97,0.64,0.93,0.41,0.78,0.46,1.07
Tetrad,CPC-Stable Fisher Z,-,0.001,100,6,500,0.98,0.58,0.94,0.31,0.74,0.39,0.48
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,6,500,0.75,0.95,0.67,0.82,0.83,0.51,1.37
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,6,500,0.81,0.92,0.72,0.8,0.85,0.54,0.88
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,6,500,0.91,0.83,0.82,0.72,0.86,0.59,0.41
Tetrad,fGES (unfaith) BIC,2,-,100,6,500,0.77,0.94,0.68,0.81,0.84,0.51,0.74
Tetrad,fGES (unfaith) BIC,4,-,100,6,500,0.88,0.88,0.79,0.77,0.87,0.59,0.28
Tetrad,fGES (faith) Fisher Z,-,0.001,100,6,500,0.77,0.92,0.69,0.79,0.83,0.5,1.03
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,6,500,0.83,0.87,0.74,0.75,0.84,0.52,0.55
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,6,500,0.91,0.7,0.81,0.6,0.79,0.49,0.16
Tetrad,fGES (faith) BIC,2,-,100,6,500,0.79,0.9,0.7,0.78,0.83,0.51,0.55
Tetrad,fGES (faith) BIC,4,-,100,6,500,0.89,0.77,0.79,0.67,0.82,0.52,0.16
BN Learn,MMPC,-,0.01,100,6,500,0.98,0.62,0,0,0.77,0,1.78
BN Learn,MMPC,-,0.001,100,6,500,0.99,0.56,0,0,0.74,0,1.23
BN Learn,Grow Shrink,-,0.01,100,6,500,0.2,0.13,0.16,0.1,0.16,0.08,14.46
BN Learn,Grow Shrink,-,0.001,100,6,500,1,0.61,0.76,0.42,0.77,0.32,18.05
BN Learn,IAMB,-,0.01,100,6,500,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,6,500,1,0.62,0.75,0.42,0.78,0.31,3.75
BN Learn,fIAMB,-,0.01,100,6,500,0.99,0.68,0.79,0.49,0.81,0.39,34.76
BN Learn,fIAMB,-,0.001,100,6,500,1,0.62,0.75,0.42,0.78,0.31,4.37
BN Learn,iIAMB,-,0.01,100,6,500,0.99,0.67,0.79,0.48,0.81,0.39,18.05
BN Learn,iIAMB,-,0.001,100,6,500,1,0.62,0.75,0.43,0.78,0.32,3.96
BN Learn,shPC,-,0.01,100,6,500,0.98,0.64,0,0,0.78,0,0.7
BN Learn,shPC,-,0.001,100,6,500,0.98,0.58,0,0,0.74,0,0.58
BN Learn,MMHC,-,-,100,6,500,0.97,0.67,0.85,0.59,0.8,0.51,3.67
BN Learn,IAMB Cor,-,0.01,100,6,500,0.99,0.67,0.79,0.49,0.81,0.39,231.15
BN Learn,IAMB Cor,-,0.001,100,6,500,1,0.62,0.75,0.42,0.78,0.31,3.38
BN Learn,IAMB Mi-G,-,0.01,100,6,500,0.99,0.68,0.79,0.49,0.81,0.39,25.51
BN Learn,IAMB Mi-G,-,0.001,100,6,500,1,0.62,0.75,0.43,0.78,0.31,3.54
BN Learn,IAMB Mi-G-Sh,-,0.01,100,6,500,1,0.68,0.77,0.48,0.82,0.37,14.2
BN Learn,IAMB Mi-G-Sh,-,0.001,100,6,500,1,0.62,0.76,0.43,0.78,0.33,4.1
BN Learn,IAMB Zf,-,0.01,100,6,500,0.99,0.67,0.79,0.49,0.81,0.39,20.48
BN Learn,IAMB Zf,-,0.001,100,6,500,1,0.62,0.75,0.42,0.78,0.31,3.33
PC Alg,PC Fisher Z,-,0.01,100,6,500,0.97,0.64,0.51,0.33,0.78,0.02,2.26
PC Alg,PC Fisher Z,-,0.001,100,6,500,0.98,0.58,0.51,0.3,0.74,0.02,1.62
PC Alg,PC-Stable Fisher Z,-,0.01,100,6,500,0.97,0.64,0.51,0.33,0.78,0.02,2.31
PC Alg,PC-Stable Fisher Z,-,0.001,100,6,500,0.98,0.58,0.51,0.3,0.74,0.02,1.18
PC Alg,CPC Fisher Z,-,0.01,100,6,500,0.97,0.64,0.93,0.41,0.78,0.46,12.1
PC Alg,CPC Fisher Z,-,0.001,100,6,500,0.98,0.58,0.93,0.31,0.74,0.39,6.28
PC Alg,CPC (majority) Fisher Z,-,0.01,100,6,500,0.97,0.64,0.77,0.49,0.78,0.37,16.28
PC Alg,CPC (majority) Fisher Z,-,0.001,100,6,500,0.98,0.58,0.81,0.45,0.74,0.38,6.99
PC Alg,GES BIC,2,-,100,6,500,0.9,0.9,0.83,0.81,0.89,0.66,1.25
PC Alg,GES BIC,4,-,100,6,500,0.95,0.79,0.89,0.71,0.86,0.65,0.88
MATLAB,PC Fisher Z,-,0.01,100,6,500,0.96,0.65,0.52,0.35,0.78,0.03,3.81
MATLAB,PC Fisher Z,-,0.001,100,6,500,0.97,0.59,0.52,0.31,0.75,0.03,2.76
Tetrad,PC Fisher Z,-,0.01,100,6,1000,0.97,0.72,0.64,0.46,0.83,0.22,0.66
Tetrad,PC Fisher Z,-,0.001,100,6,1000,0.98,0.68,0.65,0.43,0.81,0.21,0.33
Tetrad,PC-Stable Fisher Z,-,0.01,100,6,1000,0.97,0.71,0.6,0.42,0.82,0.15,1.24
Tetrad,PC-Stable Fisher Z,-,0.001,100,6,1000,0.98,0.67,0.59,0.38,0.8,0.13,0.69
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,6,1000,0.97,0.71,0.81,0.56,0.82,0.45,1.51
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,6,1000,0.98,0.67,0.82,0.53,0.8,0.45,1.06
Tetrad,CPC Fisher Z,-,0.01,100,6,1000,0.97,0.72,0.93,0.53,0.83,0.55,3.23
Tetrad,CPC Fisher Z,-,0.001,100,6,1000,0.98,0.68,0.94,0.45,0.81,0.5,1.41
Tetrad,CPC-Stable Fisher Z,-,0.01,100,6,1000,0.97,0.71,0.94,0.52,0.82,0.55,3.54
Tetrad,CPC-Stable Fisher Z,-,0.001,100,6,1000,0.98,0.67,0.94,0.45,0.8,0.5,1.7
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,6,1000,0.72,0.97,0.64,0.84,0.82,0.49,3.42
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,6,1000,0.76,0.96,0.68,0.83,0.84,0.52,2.46
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,6,1000,0.84,0.91,0.75,0.8,0.86,0.57,1.16
Tetrad,fGES (unfaith) BIC,2,-,100,6,1000,0.75,0.96,0.66,0.83,0.83,0.51,1.2
Tetrad,fGES (unfaith) BIC,4,-,100,6,1000,0.82,0.93,0.73,0.81,0.86,0.56,0.57
Tetrad,fGES (faith) Fisher Z,-,0.001,100,6,1000,0.72,0.96,0.64,0.83,0.82,0.48,2.81
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,6,1000,0.77,0.94,0.69,0.81,0.84,0.52,1.88
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,6,1000,0.85,0.85,0.76,0.74,0.84,0.53,0.63
Tetrad,fGES (faith) BIC,2,-,100,6,1000,0.75,0.95,0.67,0.82,0.83,0.5,1.16
Tetrad,fGES (faith) BIC,4,-,100,6,1000,0.82,0.88,0.73,0.76,0.84,0.53,0.41
BN Learn,MMPC,-,0.01,100,6,1000,0.98,0.7,0,0,0.82,0,4.21
BN Learn,MMPC,-,0.001,100,6,1000,0.99,0.66,0,0,0.8,0,2.84
BN Learn,Grow Shrink,-,0.01,100,6,1000,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,100,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.01,100,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,6,1000,1,0.69,0.8,0.51,0.82,0.41,50.12
BN Learn,fIAMB,-,0.01,100,6,1000,0.1,0.07,0.08,0.05,0.08,0.04,-0.0099
BN Learn,fIAMB,-,0.001,100,6,1000,1,0.7,0.81,0.52,0.83,0.42,82.52
BN Learn,iIAMB,-,0.01,100,6,1000,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,100,6,1000,1,0.69,0.8,0.51,0.82,0.41,50.31
BN Learn,shPC,-,0.01,100,6,1000,0.98,0.71,0,0,0.82,0,2.49
BN Learn,shPC,-,0.001,100,6,1000,0.98,0.67,0,0,0.8,0,1.46
BN Learn,MMHC,-,-,100,6,1000,0.97,0.73,0.86,0.64,0.83,0.56,7.42
BN Learn,IAMB Cor,-,0.01,100,6,1000,0.1,0.07,0.08,0.05,0.08,0.04,58.65
BN Learn,IAMB Cor,-,0.001,100,6,1000,1,0.69,0.8,0.51,0.82,0.41,46.87
BN Learn,IAMB Mi-G,-,0.01,100,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,100,6,1000,1,0.69,0.8,0.51,0.82,0.41,54.84
BN Learn,IAMB Mi-G-Sh,-,0.01,100,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,100,6,1000,1,0.7,0.8,0.52,0.83,0.42,54.88
BN Learn,IAMB Zf,-,0.01,100,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,100,6,1000,1,0.69,0.8,0.51,0.82,0.41,53.1
PC Alg,PC Fisher Z,-,0.01,100,6,1000,0.97,0.71,0.57,0.42,0.82,0.12,3.99
PC Alg,PC Fisher Z,-,0.001,100,6,1000,0.98,0.67,0.56,0.38,0.8,0.09,2.87
PC Alg,PC-Stable Fisher Z,-,0.01,100,6,1000,0.97,0.71,0.57,0.42,0.82,0.12,4.14
PC Alg,PC-Stable Fisher Z,-,0.001,100,6,1000,0.98,0.67,0.56,0.38,0.8,0.09,2.29
PC Alg,CPC Fisher Z,-,0.01,100,6,1000,0.97,0.71,0.94,0.52,0.82,0.55,20.2
PC Alg,CPC Fisher Z,-,0.001,100,6,1000,0.98,0.67,0.94,0.45,0.8,0.49,16.28
PC Alg,CPC (majority) Fisher Z,-,0.01,100,6,1000,0.97,0.71,0.81,0.57,0.82,0.46,23.95
PC Alg,CPC (majority) Fisher Z,-,0.001,100,6,1000,0.98,0.67,0.82,0.54,0.8,0.45,14.37
PC Alg,GES BIC,2,-,100,6,1000,0.84,0.94,0.77,0.83,0.88,0.62,1.66
PC Alg,GES BIC,4,-,100,6,1000,0.91,0.89,0.84,0.8,0.89,0.66,1.19
MATLAB,PC Fisher Z,-,0.01,100,6,1000,0.97,0.72,0.57,0.43,0.83,0.12,5.28
MATLAB,PC Fisher Z,-,0.001,100,6,1000,0.98,0.68,0.57,0.4,0.81,0.11,5.08
Tetrad,PC Fisher Z,-,0.01,500,2,100,0.74,0.66,0.42,0.29,0.69,-0.05,1.22
Tetrad,PC Fisher Z,-,0.001,500,2,100,0.93,0.55,0.52,0.18,0.71,0.03,1.22
Tetrad,PC-Stable Fisher Z,-,0.01,500,2,100,0.79,0.65,0.43,0.27,0.71,-0.04,0.18
Tetrad,PC-Stable Fisher Z,-,0.001,500,2,100,0.95,0.54,0.5,0.17,0.71,0.0071,0.06
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,2,100,0.79,0.65,0.63,0.3,0.71,0.17,0.12
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,2,100,0.95,0.54,0.84,0.19,0.71,0.24,0.05
Tetrad,CPC Fisher Z,-,0.01,500,2,100,0.74,0.66,0.96,0.12,0.69,0.24,1.6
Tetrad,CPC Fisher Z,-,0.001,500,2,100,0.93,0.55,0.99,0.05,0.71,0.15,1.12
Tetrad,CPC-Stable Fisher Z,-,0.01,500,2,100,0.79,0.65,0.97,0.12,0.71,0.24,0.13
Tetrad,CPC-Stable Fisher Z,-,0.001,500,2,100,0.95,0.54,0.99,0.05,0.71,0.15,0.07
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,2,100,0.73,0.72,0.6,0.49,0.72,0.23,0.18
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,2,100,0.94,0.62,0.85,0.29,0.76,0.32,0.05
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,2,100,1,0.34,0.96,0.05,0.58,0.15,0.03
Tetrad,fGES (unfaith) BIC,2,-,500,2,100,0.44,0.8,0.35,0.61,0.59,0.04,1.84
Tetrad,fGES (unfaith) BIC,4,-,500,2,100,0.98,0.56,0.89,0.23,0.74,0.3,0.08
Tetrad,fGES (faith) Fisher Z,-,0.001,500,2,100,0.75,0.71,0.62,0.47,0.73,0.24,0.09
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,2,100,0.94,0.62,0.85,0.29,0.76,0.32,0.04
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,2,100,1,0.33,0.95,0.05,0.58,0.15,0.03
Tetrad,fGES (faith) BIC,2,-,500,2,100,0.6,0.75,0.48,0.56,0.67,0.14,0.13
Tetrad,fGES (faith) BIC,4,-,500,2,100,0.98,0.56,0.89,0.23,0.74,0.3,0.06
BN Learn,MMPC,-,0.01,500,2,100,0.78,0.62,0,0,0.69,0,5.61
BN Learn,MMPC,-,0.001,500,2,100,0.94,0.53,0,0,0.7,0,5.77
BN Learn,Grow Shrink,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,2,100,0.94,0.54,0.87,0.11,0.71,0.19,15.19
BN Learn,IAMB,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,2,100,0.94,0.54,0.88,0.11,0.71,0.19,4.91
BN Learn,fIAMB,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,2,100,0.93,0.53,0.88,0.1,0.71,0.19,3.98
BN Learn,iIAMB,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,2,100,0.94,0.54,0.88,0.11,0.71,0.19,4.7
BN Learn,shPC,-,0.01,500,2,100,0.75,0.65,0,0,0.69,0,2.62
BN Learn,shPC,-,0.001,500,2,100,0.94,0.54,0,0,0.72,0,1.88
BN Learn,MMHC,-,-,500,2,100,0.58,0.68,0.39,0.47,0.63,-0.00976,12.52
BN Learn,IAMB Cor,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,2,100,0.94,0.54,0.88,0.11,0.71,0.19,5.03
BN Learn,IAMB Mi-G,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,2,100,0.93,0.55,0.87,0.12,0.71,0.19,6.06
BN Learn,IAMB Mi-G-Sh,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,2,100,0.98,0.51,0.92,0.07,0.7,0.16,3.76
BN Learn,IAMB Zf,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,2,100,0.94,0.54,0.88,0.11,0.71,0.2,5.11
PC Alg,PC Fisher Z,-,0.01,500,2,100,0.79,0.65,0.41,0.3,0.71,-0.07,3.44
PC Alg,PC Fisher Z,-,0.001,500,2,100,0.95,0.54,0.5,0.2,0.71,0.0036,3.26
PC Alg,PC-Stable Fisher Z,-,0.01,500,2,100,0.79,0.65,0.41,0.3,0.71,-0.07,3.37
PC Alg,PC-Stable Fisher Z,-,0.001,500,2,100,0.95,0.54,0.5,0.2,0.71,0.0036,3.08
PC Alg,CPC Fisher Z,-,0.01,500,2,100,0.79,0.65,0.96,0.12,0.71,0.24,4.15
PC Alg,CPC Fisher Z,-,0.001,500,2,100,0.95,0.54,0.99,0.06,0.71,0.17,5.3
PC Alg,CPC (majority) Fisher Z,-,0.01,500,2,100,0.79,0.65,0.89,0.23,0.71,0.3,4.52
PC Alg,CPC (majority) Fisher Z,-,0.001,500,2,100,0.95,0.54,0.99,0.11,0.71,0.24,4.15
PC Alg,GES BIC,2,-,500,2,100,0.97,0.66,0.89,0.4,0.8,0.42,3.33
PC Alg,GES BIC,4,-,500,2,100,1,0.32,0.99,0.11,0.56,0.24,1.75
MATLAB,PC Fisher Z,-,0.01,500,2,100,0.74,0.65,0.41,0.32,0.7,-0.07,29.44
MATLAB,PC Fisher Z,-,0.001,500,2,100,0.94,0.55,0.51,0.21,0.71,0.02,30.23
Tetrad,PC Fisher Z,-,0.01,500,2,500,0.78,0.95,0.53,0.55,0.86,0.16,1.56
Tetrad,PC Fisher Z,-,0.001,500,2,500,0.97,0.91,0.71,0.52,0.94,0.33,1.23
Tetrad,PC-Stable Fisher Z,-,0.01,500,2,500,0.8,0.95,0.53,0.54,0.87,0.15,0.39
Tetrad,PC-Stable Fisher Z,-,0.001,500,2,500,0.98,0.91,0.68,0.5,0.94,0.28,0.18
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,2,500,0.8,0.95,0.7,0.68,0.87,0.44,0.46
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,2,500,0.98,0.91,0.92,0.63,0.94,0.61,0.25
Tetrad,CPC Fisher Z,-,0.01,500,2,500,0.78,0.95,0.99,0.55,0.86,0.61,1.66
Tetrad,CPC Fisher Z,-,0.001,500,2,500,0.97,0.91,0.99,0.45,0.94,0.53,1.53
Tetrad,CPC-Stable Fisher Z,-,0.01,500,2,500,0.8,0.95,0.99,0.55,0.87,0.61,0.73
Tetrad,CPC-Stable Fisher Z,-,0.001,500,2,500,0.98,0.91,0.99,0.45,0.94,0.53,0.29
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,2,500,0.79,0.98,0.73,0.79,0.88,0.55,0.58
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,2,500,0.98,0.95,0.95,0.7,0.96,0.68,0.16
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,2,500,1,0.84,0.98,0.57,0.92,0.62,0.11
Tetrad,fGES (unfaith) BIC,2,-,500,2,500,0.91,0.96,0.87,0.74,0.93,0.65,0.22
Tetrad,fGES (unfaith) BIC,4,-,500,2,500,1,0.89,0.97,0.63,0.94,0.66,0.17
Tetrad,fGES (faith) Fisher Z,-,0.001,500,2,500,0.83,0.97,0.77,0.78,0.9,0.58,0.16
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,2,500,0.98,0.94,0.95,0.7,0.96,0.68,0.13
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,2,500,1,0.84,0.98,0.57,0.92,0.62,0.1
Tetrad,fGES (faith) BIC,2,-,500,2,500,0.91,0.96,0.88,0.74,0.94,0.66,0.17
Tetrad,fGES (faith) BIC,4,-,500,2,500,1,0.89,0.97,0.63,0.94,0.66,0.15
BN Learn,MMPC,-,0.01,500,2,500,0.81,0.95,0,0,0.88,0,7.37
BN Learn,MMPC,-,0.001,500,2,500,0.97,0.91,0,0,0.94,0,6.33
BN Learn,Grow Shrink,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,2,500,0.97,0.91,0.87,0.6,0.94,0.53,44.89
BN Learn,IAMB,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,2,500,0.97,0.91,0.86,0.6,0.94,0.53,12.23
BN Learn,fIAMB,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,2,500,0.97,0.91,0.86,0.59,0.94,0.52,8.48
BN Learn,iIAMB,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,2,500,0.97,0.91,0.86,0.6,0.94,0.53,11.66
BN Learn,shPC,-,0.01,500,2,500,0.79,0.95,0,0,0.87,0,2.73
BN Learn,shPC,-,0.001,500,2,500,0.97,0.91,0,0,0.94,0,2.19
BN Learn,MMHC,-,-,500,2,500,0.54,0.97,0.43,0.78,0.72,0.22,43.54
BN Learn,IAMB Cor,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,2,500,0.97,0.91,0.86,0.6,0.94,0.53,12.68
BN Learn,IAMB Mi-G,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,2,500,0.97,0.91,0.86,0.6,0.94,0.53,13.02
BN Learn,IAMB Mi-G-Sh,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,2,500,0.99,0.9,0.86,0.58,0.94,0.52,15.67
BN Learn,IAMB Zf,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,2,500,0.97,0.91,0.86,0.6,0.94,0.53,13.27
PC Alg,PC Fisher Z,-,0.01,500,2,500,0.8,0.95,0.51,0.58,0.87,0.13,4.93
PC Alg,PC Fisher Z,-,0.001,500,2,500,0.98,0.91,0.65,0.54,0.94,0.25,3.6
PC Alg,PC-Stable Fisher Z,-,0.01,500,2,500,0.8,0.95,0.51,0.58,0.87,0.13,4.24
PC Alg,PC-Stable Fisher Z,-,0.001,500,2,500,0.98,0.91,0.65,0.54,0.94,0.25,3.57
PC Alg,CPC Fisher Z,-,0.01,500,2,500,0.8,0.95,0.99,0.55,0.87,0.61,9.9
PC Alg,CPC Fisher Z,-,0.001,500,2,500,0.98,0.91,1,0.46,0.94,0.54,8.05
PC Alg,CPC (majority) Fisher Z,-,0.01,500,2,500,0.8,0.95,0.93,0.65,0.87,0.63,10.6
PC Alg,CPC (majority) Fisher Z,-,0.001,500,2,500,0.98,0.91,0.99,0.57,0.94,0.63,7.09
PC Alg,GES BIC,2,-,500,2,500,1,0.95,0.98,0.7,0.97,0.72,4.65
PC Alg,GES BIC,4,-,500,2,500,1,0.84,0.99,0.59,0.92,0.64,3.77
MATLAB,PC Fisher Z,-,0.01,500,2,500,0.78,0.95,0.52,0.59,0.86,0.15,31.43
MATLAB,PC Fisher Z,-,0.001,500,2,500,0.97,0.91,0.68,0.55,0.94,0.3,28.73
Tetrad,PC Fisher Z,-,0.01,500,2,1000,0.77,0.99,0.57,0.62,0.87,0.25,2.02
Tetrad,PC Fisher Z,-,0.001,500,2,1000,0.98,0.98,0.8,0.62,0.98,0.48,1.41
Tetrad,PC-Stable Fisher Z,-,0.01,500,2,1000,0.78,0.99,0.56,0.6,0.88,0.22,0.78
Tetrad,PC-Stable Fisher Z,-,0.001,500,2,1000,0.98,0.98,0.76,0.6,0.98,0.43,0.37
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,2,1000,0.78,0.99,0.71,0.73,0.88,0.48,0.89
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,2,1000,0.98,0.98,0.95,0.69,0.98,0.68,0.53
Tetrad,CPC Fisher Z,-,0.01,500,2,1000,0.77,0.99,0.99,0.66,0.87,0.69,2.36
Tetrad,CPC Fisher Z,-,0.001,500,2,1000,0.98,0.98,1,0.6,0.98,0.65,1.89
Tetrad,CPC-Stable Fisher Z,-,0.01,500,2,1000,0.78,0.99,0.99,0.66,0.88,0.7,1.58
Tetrad,CPC-Stable Fisher Z,-,0.001,500,2,1000,0.98,0.98,1,0.6,0.98,0.65,0.71
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,2,1000,0.78,1,0.73,0.82,0.88,0.57,0.97
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,2,1000,0.97,0.99,0.96,0.74,0.98,0.73,0.29
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,2,1000,1,0.95,0.99,0.68,0.97,0.71,0.2
Tetrad,fGES (unfaith) BIC,2,-,500,2,1000,0.95,0.99,0.93,0.75,0.97,0.71,0.31
Tetrad,fGES (unfaith) BIC,4,-,500,2,1000,1,0.96,0.99,0.69,0.98,0.72,0.26
Tetrad,fGES (faith) Fisher Z,-,0.001,500,2,1000,0.82,0.99,0.77,0.81,0.9,0.61,0.29
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,2,1000,0.98,0.99,0.96,0.74,0.98,0.73,0.22
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,2,1000,1,0.95,0.99,0.68,0.97,0.71,0.2
Tetrad,fGES (faith) BIC,2,-,500,2,1000,0.95,0.99,0.93,0.75,0.97,0.72,0.27
Tetrad,fGES (faith) BIC,4,-,500,2,1000,1,0.96,0.99,0.69,0.98,0.72,0.26
BN Learn,MMPC,-,0.01,500,2,1000,0.8,0.99,0,0,0.89,0,8.78
BN Learn,MMPC,-,0.001,500,2,1000,0.98,0.97,0,0,0.98,0,7.86
BN Learn,Grow Shrink,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,2,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,2,1000,0.98,0.97,0.94,0.68,0.97,0.66,18.73
BN Learn,fIAMB,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,2,1000,0.98,0.97,0.94,0.67,0.97,0.66,11.53
BN Learn,iIAMB,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,2,1000,0.98,0.97,0.94,0.68,0.97,0.66,17.49
BN Learn,shPC,-,0.01,500,2,1000,0.78,0.99,0,0,0.88,0,3.04
BN Learn,shPC,-,0.001,500,2,1000,0.98,0.98,0,0,0.98,0,2.71
BN Learn,MMHC,-,-,500,2,1000,0.55,0.99,0.44,0.81,0.74,0.25,166.5
BN Learn,IAMB Cor,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,2,1000,0.98,0.97,0.94,0.68,0.97,0.66,18.93
BN Learn,IAMB Mi-G,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,2,1000,0.97,0.97,0.94,0.68,0.97,0.66,19.45
BN Learn,IAMB Mi-G-Sh,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,2,1000,0.99,0.97,0.94,0.67,0.98,0.66,36.99
BN Learn,IAMB Zf,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,2,1000,0.97,0.97,0.94,0.68,0.97,0.66,18.76
PC Alg,PC Fisher Z,-,0.01,500,2,1000,0.78,0.99,0.53,0.63,0.88,0.19,5.2
PC Alg,PC Fisher Z,-,0.001,500,2,1000,0.98,0.98,0.71,0.61,0.98,0.37,4.02
PC Alg,PC-Stable Fisher Z,-,0.01,500,2,1000,0.78,0.99,0.53,0.63,0.88,0.19,4.37
PC Alg,PC-Stable Fisher Z,-,0.001,500,2,1000,0.98,0.98,0.71,0.61,0.98,0.37,3.99
PC Alg,CPC Fisher Z,-,0.01,500,2,1000,0.78,0.99,0.99,0.66,0.88,0.69,12.05
PC Alg,CPC Fisher Z,-,0.001,500,2,1000,0.98,0.98,1,0.6,0.98,0.66,7.72
PC Alg,CPC (majority) Fisher Z,-,0.01,500,2,1000,0.78,0.99,0.94,0.71,0.88,0.69,11.86
PC Alg,CPC (majority) Fisher Z,-,0.001,500,2,1000,0.98,0.98,0.99,0.67,0.98,0.71,12.8
PC Alg,GES BIC,2,-,500,2,1000,1,0.99,0.99,0.73,1,0.75,4.92
PC Alg,GES BIC,4,-,500,2,1000,1,0.95,0.99,0.68,0.97,0.71,4.44
MATLAB,PC Fisher Z,-,0.01,500,2,1000,0.77,0.99,0.53,0.64,0.87,0.21,31.72
MATLAB,PC Fisher Z,-,0.001,500,2,1000,0.98,0.98,0.74,0.63,0.98,0.41,28.56
Tetrad,PC Fisher Z,-,0.01,500,4,100,0.91,0.5,0.54,0.24,0.67,0.05,1.17
Tetrad,PC Fisher Z,-,0.001,500,4,100,0.98,0.4,0.56,0.16,0.62,0.05,1.36
Tetrad,PC-Stable Fisher Z,-,0.01,500,4,100,0.93,0.49,0.5,0.22,0.67,0.0073,0.15
Tetrad,PC-Stable Fisher Z,-,0.001,500,4,100,0.99,0.38,0.52,0.15,0.62,0.02,0.1
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,4,100,0.93,0.49,0.76,0.3,0.67,0.26,0.18
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,4,100,0.99,0.38,0.85,0.17,0.62,0.23,0.11
Tetrad,CPC Fisher Z,-,0.01,500,4,100,0.91,0.5,0.97,0.13,0.67,0.25,1.14
Tetrad,CPC Fisher Z,-,0.001,500,4,100,0.98,0.4,0.98,0.05,0.62,0.16,1.2
Tetrad,CPC-Stable Fisher Z,-,0.01,500,4,100,0.93,0.49,0.98,0.13,0.67,0.25,0.19
Tetrad,CPC-Stable Fisher Z,-,0.001,500,4,100,0.99,0.38,0.98,0.05,0.62,0.15,0.11
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,4,100,0.78,0.73,0.69,0.62,0.75,0.4,1.64
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,4,100,0.94,0.56,0.84,0.43,0.73,0.41,0.35
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,4,100,0.99,0.26,0.93,0.07,0.51,0.17,0.04
Tetrad,fGES (unfaith) BIC,2,-,500,4,100,0.59,0.78,0.53,0.68,0.68,0.27,3.95
Tetrad,fGES (unfaith) BIC,4,-,500,4,100,0.97,0.48,0.88,0.33,0.68,0.36,0.16
Tetrad,fGES (faith) Fisher Z,-,0.001,500,4,100,0.86,0.62,0.76,0.51,0.73,0.39,0.16
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,4,100,0.95,0.52,0.85,0.39,0.7,0.38,0.08
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,4,100,0.99,0.26,0.94,0.07,0.51,0.17,0.03
Tetrad,fGES (faith) BIC,2,-,500,4,100,0.77,0.66,0.68,0.56,0.71,0.35,0.26
Tetrad,fGES (faith) BIC,4,-,500,4,100,0.97,0.47,0.88,0.31,0.67,0.35,0.1
BN Learn,MMPC,-,0.01,500,4,100,0.94,0.46,0,0,0.66,0,6.66
BN Learn,MMPC,-,0.001,500,4,100,0.99,0.36,0,0,0.6,0,6.92
BN Learn,Grow Shrink,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,4,100,0.98,0.37,0.82,0.12,0.6,0.18,29.68
BN Learn,IAMB,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,4,100,0.98,0.37,0.8,0.12,0.6,0.17,8.99
BN Learn,fIAMB,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,4,100,0.98,0.38,0.79,0.12,0.61,0.17,6.98
BN Learn,iIAMB,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,4,100,0.98,0.37,0.8,0.12,0.6,0.17,7.85
BN Learn,shPC,-,0.01,500,4,100,0.92,0.49,0,0,0.67,0,1.87
BN Learn,shPC,-,0.001,500,4,100,0.99,0.39,0,0,0.62,0,1.7
BN Learn,MMHC,-,-,500,4,100,0.82,0.54,0.62,0.41,0.66,0.2,11.78
BN Learn,IAMB Cor,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,4,100,0.98,0.37,0.8,0.12,0.6,0.17,7.81
BN Learn,IAMB Mi-G,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,4,100,0.98,0.38,0.78,0.14,0.61,0.18,9.33
BN Learn,IAMB Mi-G-Sh,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,4,100,1,0.34,0.79,0.08,0.58,0.13,5.36
BN Learn,IAMB Zf,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,4,100,0.98,0.37,0.79,0.13,0.6,0.17,7.95
PC Alg,PC Fisher Z,-,0.01,500,4,100,0.93,0.49,0.49,0.25,0.67,0.00403,3.7
PC Alg,PC Fisher Z,-,0.001,500,4,100,0.99,0.38,0.5,0.17,0.62,0.00129,3.65
PC Alg,PC-Stable Fisher Z,-,0.01,500,4,100,0.93,0.49,0.49,0.25,0.67,0.00403,3.9
PC Alg,PC-Stable Fisher Z,-,0.001,500,4,100,0.99,0.38,0.5,0.17,0.62,0.00129,3.01
PC Alg,CPC Fisher Z,-,0.01,500,4,100,0.93,0.49,0.98,0.13,0.67,0.25,6.32
PC Alg,CPC Fisher Z,-,0.001,500,4,100,0.99,0.38,0.98,0.05,0.62,0.16,4.9
PC Alg,CPC (majority) Fisher Z,-,0.01,500,4,100,0.93,0.49,0.91,0.27,0.67,0.34,6.73
PC Alg,CPC (majority) Fisher Z,-,0.001,500,4,100,0.99,0.38,0.98,0.12,0.62,0.24,6.69
PC Alg,GES BIC,2,-,500,4,100,0.97,0.65,0.92,0.54,0.79,0.54,9.87
PC Alg,GES BIC,4,-,500,4,100,0.99,0.29,0.97,0.17,0.53,0.29,3.17
MATLAB,PC Fisher Z,-,0.01,500,4,100,0.91,0.5,0.51,0.26,0.67,0.02,31.32
MATLAB,PC Fisher Z,-,0.001,500,4,100,0.98,0.4,0.52,0.18,0.62,0.02,31.43
Tetrad,PC Fisher Z,-,0.01,500,4,500,0.96,0.87,0.68,0.58,0.91,0.32,2.16
Tetrad,PC Fisher Z,-,0.001,500,4,500,1,0.81,0.69,0.51,0.89,0.29,1.76
Tetrad,PC-Stable Fisher Z,-,0.01,500,4,500,0.96,0.87,0.63,0.53,0.91,0.23,1.46
Tetrad,PC-Stable Fisher Z,-,0.001,500,4,500,1,0.8,0.63,0.47,0.89,0.2,0.63
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,4,500,0.96,0.87,0.88,0.72,0.91,0.64,2.33
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,4,500,1,0.8,0.93,0.66,0.89,0.64,1.41
Tetrad,CPC Fisher Z,-,0.01,500,4,500,0.96,0.87,0.99,0.6,0.91,0.65,5.91
Tetrad,CPC Fisher Z,-,0.001,500,4,500,1,0.81,0.99,0.48,0.89,0.56,3.02
Tetrad,CPC-Stable Fisher Z,-,0.01,500,4,500,0.96,0.87,0.99,0.6,0.91,0.65,5.15
Tetrad,CPC-Stable Fisher Z,-,0.001,500,4,500,1,0.8,0.99,0.48,0.89,0.56,2
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,4,500,0.84,0.98,0.81,0.91,0.91,0.73,3.6
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,4,500,0.97,0.95,0.95,0.85,0.96,0.82,1.32
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,4,500,0.99,0.81,0.98,0.7,0.9,0.72,0.64
Tetrad,fGES (unfaith) BIC,2,-,500,4,500,0.92,0.97,0.9,0.89,0.95,0.79,1.34
Tetrad,fGES (unfaith) BIC,4,-,500,4,500,0.99,0.87,0.98,0.77,0.93,0.77,0.58
Tetrad,fGES (faith) Fisher Z,-,0.001,500,4,500,0.91,0.95,0.89,0.88,0.93,0.77,0.66
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,4,500,0.98,0.92,0.96,0.82,0.95,0.8,0.5
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,4,500,0.99,0.78,0.98,0.67,0.88,0.69,0.24
Tetrad,fGES (faith) BIC,2,-,500,4,500,0.95,0.94,0.93,0.86,0.94,0.8,0.48
Tetrad,fGES (faith) BIC,4,-,500,4,500,0.99,0.84,0.98,0.74,0.91,0.75,0.36
BN Learn,MMPC,-,0.01,500,4,500,0.97,0.86,0,0,0.91,0,12.2
BN Learn,MMPC,-,0.001,500,4,500,1,0.79,0,0,0.89,0,10.12
BN Learn,Grow Shrink,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,4,500,0.1,0.08,0.09,0.06,0.09,0.05,24.44
BN Learn,IAMB,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,4,500,1,0.79,0.84,0.61,0.89,0.52,38.28
BN Learn,fIAMB,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,4,500,1,0.79,0.85,0.61,0.89,0.52,24.05
BN Learn,iIAMB,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,4,500,0.4,0.31,0.34,0.24,0.35,0.21,15.19
BN Learn,shPC,-,0.01,500,4,500,0.96,0.87,0,0,0.91,0,3.88
BN Learn,shPC,-,0.001,500,4,500,1,0.8,0,0,0.89,0,3
BN Learn,MMHC,-,-,500,4,500,0.86,0.9,0.78,0.81,0.88,0.6,34.09
BN Learn,IAMB Cor,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,4,500,1,0.79,0.84,0.61,0.89,0.52,38.23
BN Learn,IAMB Mi-G,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,4,500,1,0.79,0.85,0.61,0.89,0.52,39.53
BN Learn,IAMB Mi-G-Sh,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,4,500,1,0.79,0.83,0.59,0.88,0.5,49.26
BN Learn,IAMB Zf,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,4,500,1,0.79,0.84,0.61,0.89,0.52,38.68
PC Alg,PC Fisher Z,-,0.01,500,4,500,0.96,0.87,0.58,0.51,0.91,0.16,9.42
PC Alg,PC Fisher Z,-,0.001,500,4,500,1,0.8,0.59,0.47,0.89,0.15,6.37
PC Alg,PC-Stable Fisher Z,-,0.01,500,4,500,0.96,0.87,0.58,0.51,0.91,0.16,9.39
PC Alg,PC-Stable Fisher Z,-,0.001,500,4,500,1,0.8,0.59,0.47,0.89,0.15,5.68
PC Alg,CPC Fisher Z,-,0.01,500,4,500,0.96,0.87,0.99,0.6,0.91,0.65,53.57
PC Alg,CPC Fisher Z,-,0.001,500,4,500,1,0.8,0.99,0.48,0.89,0.56,40.38
PC Alg,CPC (majority) Fisher Z,-,0.01,500,4,500,0.96,0.87,0.93,0.73,0.91,0.7,64.25
PC Alg,CPC (majority) Fisher Z,-,0.001,500,4,500,1,0.8,0.97,0.66,0.89,0.67,41.07
PC Alg,GES BIC,2,-,500,4,500,0.99,0.96,0.98,0.86,0.98,0.85,13.45
PC Alg,GES BIC,4,-,500,4,500,1,0.86,0.99,0.76,0.93,0.77,11.07
MATLAB,PC Fisher Z,-,0.01,500,4,500,0.96,0.87,0.61,0.54,0.91,0.21,36.45
MATLAB,PC Fisher Z,-,0.001,500,4,500,1,0.81,0.63,0.49,0.9,0.2,35.1
Tetrad,PC Fisher Z,-,0.01,500,4,1000,0.97,0.94,0.74,0.68,0.96,0.44,3.82
Tetrad,PC Fisher Z,-,0.001,500,4,1000,1,0.91,0.75,0.64,0.95,0.42,2.62
Tetrad,PC-Stable Fisher Z,-,0.01,500,4,1000,0.97,0.94,0.69,0.63,0.96,0.36,4.33
Tetrad,PC-Stable Fisher Z,-,0.001,500,4,1000,1,0.91,0.69,0.59,0.95,0.33,2.32
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,4,1000,0.97,0.94,0.91,0.82,0.96,0.75,7.54
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,4,1000,1,0.91,0.95,0.79,0.95,0.76,5.45
Tetrad,CPC Fisher Z,-,0.01,500,4,1000,0.97,0.94,1,0.75,0.96,0.77,19.59
Tetrad,CPC Fisher Z,-,0.001,500,4,1000,1,0.91,1,0.66,0.95,0.7,9.48
Tetrad,CPC-Stable Fisher Z,-,0.01,500,4,1000,0.97,0.94,1,0.75,0.96,0.77,19.82
Tetrad,CPC-Stable Fisher Z,-,0.001,500,4,1000,1,0.91,1,0.66,0.95,0.7,11.6
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,4,1000,0.84,1,0.81,0.93,0.92,0.74,5.58
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,4,1000,0.97,0.99,0.95,0.9,0.98,0.85,2.52
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,4,1000,0.99,0.94,0.97,0.84,0.96,0.83,1.6
Tetrad,fGES (unfaith) BIC,2,-,500,4,1000,0.95,0.99,0.93,0.9,0.97,0.84,1.29
Tetrad,fGES (unfaith) BIC,4,-,500,4,1000,0.99,0.95,0.97,0.86,0.97,0.84,0.83
Tetrad,fGES (faith) Fisher Z,-,0.001,500,4,1000,0.91,0.99,0.88,0.92,0.95,0.81,1.42
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,4,1000,0.98,0.98,0.96,0.89,0.98,0.85,1
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,4,1000,0.99,0.92,0.98,0.82,0.95,0.81,0.59
Tetrad,fGES (faith) BIC,2,-,500,4,1000,0.97,0.98,0.94,0.89,0.97,0.85,0.73
Tetrad,fGES (faith) BIC,4,-,500,4,1000,0.99,0.94,0.97,0.84,0.96,0.83,0.49
BN Learn,MMPC,-,0.01,500,4,1000,0.97,0.94,0,0,0.95,0,21.43
BN Learn,MMPC,-,0.001,500,4,1000,1,0.9,0,0,0.95,0,17.43
BN Learn,Grow Shrink,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,4,1000,1,0.9,0.89,0.74,0.95,0.66,112.67
BN Learn,fIAMB,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,4,1000,1,0.9,0.89,0.74,0.95,0.67,97.54
BN Learn,iIAMB,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,4,1000,0,0,0,0,0,0,0
BN Learn,shPC,-,0.01,500,4,1000,0.97,0.94,0,0,0.96,0,6.73
BN Learn,shPC,-,0.001,500,4,1000,1,0.91,0,0,0.95,0,5.84
BN Learn,MMHC,-,-,500,4,1000,0.88,0.96,0.81,0.88,0.92,0.69,65.41
BN Learn,IAMB Cor,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,4,1000,0,0,0,0,0,0,0
PC Alg,PC Fisher Z,-,0.01,500,4,1000,0.97,0.94,0.62,0.59,0.96,0.24,12.8
PC Alg,PC Fisher Z,-,0.001,500,4,1000,1,0.91,0.62,0.56,0.95,0.22,9.52
PC Alg,PC-Stable Fisher Z,-,0.01,500,4,1000,0.97,0.94,0.62,0.59,0.96,0.24,12.13
PC Alg,PC-Stable Fisher Z,-,0.001,500,4,1000,1,0.91,0.62,0.56,0.95,0.22,8.49
PC Alg,CPC Fisher Z,-,0.01,500,4,1000,0.97,0.94,0.99,0.75,0.96,0.77,101.85
PC Alg,CPC Fisher Z,-,0.001,500,4,1000,1,0.91,0.99,0.67,0.95,0.7,72.33
PC Alg,CPC (majority) Fisher Z,-,0.01,500,4,1000,0.97,0.94,0.94,0.83,0.96,0.78,127.52
PC Alg,CPC (majority) Fisher Z,-,0.001,500,4,1000,1,0.91,0.96,0.78,0.95,0.77,74.05
PC Alg,GES BIC,2,-,500,4,1000,0.99,0.99,0.98,0.9,0.99,0.88,14.52
PC Alg,GES BIC,4,-,500,4,1000,0.99,0.95,0.98,0.86,0.97,0.85,12.54
MATLAB,PC Fisher Z,-,0.01,500,4,1000,0.97,0.94,0.65,0.62,0.96,0.29,43.26
MATLAB,PC Fisher Z,-,0.001,500,4,1000,1,0.91,0.66,0.59,0.95,0.29,43.87
Tetrad,PC Fisher Z,-,0.01,500,6,100,0.94,0.39,0.56,0.19,0.6,0.06,1.22
Tetrad,PC Fisher Z,-,0.001,500,6,100,0.99,0.3,0.55,0.13,0.54,0.03,1.24
Tetrad,PC-Stable Fisher Z,-,0.01,500,6,100,0.96,0.38,0.52,0.17,0.6,0.02,0.26
Tetrad,PC-Stable Fisher Z,-,0.001,500,6,100,0.99,0.28,0.5,0.11,0.53,0.000832,0.16
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,6,100,0.96,0.38,0.76,0.24,0.6,0.22,0.28
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,6,100,0.99,0.28,0.83,0.13,0.53,0.19,0.14
Tetrad,CPC Fisher Z,-,0.01,500,6,100,0.94,0.39,0.98,0.09,0.6,0.21,1.33
Tetrad,CPC Fisher Z,-,0.001,500,6,100,0.99,0.3,0.99,0.04,0.54,0.14,1.35
Tetrad,CPC-Stable Fisher Z,-,0.01,500,6,100,0.96,0.38,0.98,0.09,0.6,0.21,0.32
Tetrad,CPC-Stable Fisher Z,-,0.001,500,6,100,0.99,0.28,0.98,0.04,0.53,0.13,0.12
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,6,100,0.81,0.73,0.74,0.65,0.77,0.47,4.26
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,6,100,0.93,0.6,0.85,0.52,0.75,0.47,2.4
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,6,100,0.98,0.22,0.88,0.09,0.47,0.17,0.07
Tetrad,fGES (unfaith) BIC,2,-,500,6,100,0.66,0.77,0.6,0.7,0.71,0.36,9.46
Tetrad,fGES (unfaith) BIC,4,-,500,6,100,0.96,0.5,0.87,0.41,0.69,0.42,1.29
Tetrad,fGES (faith) Fisher Z,-,0.001,500,6,100,0.89,0.56,0.8,0.48,0.7,0.4,0.31
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,6,100,0.95,0.46,0.84,0.38,0.65,0.37,0.17
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,6,100,0.99,0.22,0.89,0.08,0.46,0.17,0.06
Tetrad,fGES (faith) BIC,2,-,500,6,100,0.83,0.61,0.74,0.54,0.71,0.39,0.69
Tetrad,fGES (faith) BIC,4,-,500,6,100,0.97,0.4,0.86,0.31,0.62,0.34,0.15
BN Learn,MMPC,-,0.01,500,6,100,0.97,0.34,0,0,0.57,0,6.78
BN Learn,MMPC,-,0.001,500,6,100,0.99,0.26,0,0,0.51,0,6.08
BN Learn,Grow Shrink,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,6,100,0.99,0.26,0.77,0.09,0.51,0.13,11.9
BN Learn,fIAMB,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,6,100,0.99,0.27,0.76,0.09,0.51,0.13,9.87
BN Learn,iIAMB,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,6,100,0,0,0,0,0,0,0
BN Learn,shPC,-,0.01,500,6,100,0.96,0.37,0,0,0.6,0,2.12
BN Learn,shPC,-,0.001,500,6,100,0.99,0.29,0,0,0.53,0,1.65
BN Learn,MMHC,-,-,500,6,100,0.91,0.42,0.71,0.33,0.62,0.24,13.55
BN Learn,IAMB Cor,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,6,100,0,0,0,0,0,0,0
PC Alg,PC Fisher Z,-,0.01,500,6,100,0.96,0.38,0.5,0.19,0.6,0.00802,4.39
PC Alg,PC Fisher Z,-,0.001,500,6,100,0.99,0.28,0.49,0.13,0.53,-0.00494,4.06
PC Alg,PC-Stable Fisher Z,-,0.01,500,6,100,0.96,0.38,0.5,0.19,0.6,0.00802,5.01
PC Alg,PC-Stable Fisher Z,-,0.001,500,6,100,0.99,0.28,0.49,0.13,0.53,-0.00494,3.01
PC Alg,CPC Fisher Z,-,0.01,500,6,100,0.96,0.38,0.97,0.09,0.6,0.21,8.23
PC Alg,CPC Fisher Z,-,0.001,500,6,100,0.99,0.28,0.98,0.04,0.53,0.14,4.56
PC Alg,CPC (majority) Fisher Z,-,0.01,500,6,100,0.96,0.38,0.87,0.22,0.6,0.28,11.5
PC Alg,CPC (majority) Fisher Z,-,0.001,500,6,100,0.99,0.28,0.96,0.09,0.53,0.21,4.86
PC Alg,GES BIC,2,-,500,6,100,0.96,0.64,0.91,0.58,0.78,0.57,25.03
PC Alg,GES BIC,4,-,500,6,100,0.99,0.26,0.94,0.17,0.5,0.28,4.64
MATLAB,PC Fisher Z,-,0.01,500,6,100,0.94,0.39,0.52,0.2,0.6,0.02,32.08
MATLAB,PC Fisher Z,-,0.001,500,6,100,0.99,0.3,0.51,0.14,0.54,0.01,32.29
Tetrad,PC Fisher Z,-,0.01,500,6,500,0.99,0.75,0.65,0.48,0.86,0.24,3.86
Tetrad,PC Fisher Z,-,0.001,500,6,500,1,0.68,0.65,0.42,0.82,0.21,2.4
Tetrad,PC-Stable Fisher Z,-,0.01,500,6,500,0.99,0.74,0.6,0.43,0.86,0.15,4.57
Tetrad,PC-Stable Fisher Z,-,0.001,500,6,500,1,0.67,0.59,0.38,0.82,0.13,1.87
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,6,500,0.99,0.74,0.88,0.64,0.86,0.57,7.39
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,6,500,1,0.67,0.9,0.58,0.82,0.55,3.92
Tetrad,CPC Fisher Z,-,0.01,500,6,500,0.99,0.75,0.99,0.52,0.86,0.58,16.45
Tetrad,CPC Fisher Z,-,0.001,500,6,500,1,0.68,0.99,0.4,0.82,0.49,6.27
Tetrad,CPC-Stable Fisher Z,-,0.01,500,6,500,0.99,0.74,0.99,0.52,0.86,0.58,16.86
Tetrad,CPC-Stable Fisher Z,-,0.001,500,6,500,1,0.67,0.99,0.4,0.82,0.49,6.01
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,6,500,0.86,0.98,0.84,0.94,0.92,0.78,14.27
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,6,500,0.95,0.96,0.93,0.91,0.96,0.85,7.67
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,6,500,0.98,0.87,0.96,0.82,0.92,0.79,5.18
Tetrad,fGES (unfaith) BIC,2,-,500,6,500,0.91,0.98,0.89,0.93,0.94,0.83,4.67
Tetrad,fGES (unfaith) BIC,4,-,500,6,500,0.98,0.91,0.96,0.86,0.94,0.83,2.78
Tetrad,fGES (faith) Fisher Z,-,0.001,500,6,500,0.92,0.93,0.9,0.88,0.93,0.79,4.53
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,6,500,0.96,0.89,0.94,0.84,0.92,0.79,1.86
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,6,500,0.98,0.73,0.96,0.68,0.85,0.68,0.66
Tetrad,fGES (faith) BIC,2,-,500,6,500,0.95,0.92,0.92,0.87,0.93,0.8,1.84
Tetrad,fGES (faith) BIC,4,-,500,6,500,0.98,0.8,0.96,0.75,0.88,0.73,0.8
BN Learn,MMPC,-,0.01,500,6,500,0.99,0.73,0,0,0.85,0,25.28
BN Learn,MMPC,-,0.001,500,6,500,1,0.65,0,0,0.81,0,17.51
BN Learn,Grow Shrink,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,6,500,1,0.65,0.82,0.49,0.8,0.42,81.96
BN Learn,fIAMB,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,6,500,1,0.66,0.82,0.5,0.81,0.43,60.56
BN Learn,iIAMB,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,6,500,0,0,0,0,0,0,0
BN Learn,shPC,-,0.01,500,6,500,0.99,0.74,0,0,0.86,0,9.37
BN Learn,shPC,-,0.001,500,6,500,1,0.67,0,0,0.81,0,4.81
BN Learn,MMHC,-,-,500,6,500,0.96,0.79,0.89,0.73,0.87,0.65,61.2
BN Learn,IAMB Cor,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,6,500,0,0,0,0,0,0,0
PC Alg,PC Fisher Z,-,0.01,500,6,500,0.99,0.74,0.57,0.43,0.86,0.12,19.66
PC Alg,PC Fisher Z,-,0.001,500,6,500,1,0.67,0.57,0.38,0.82,0.1,13.2
PC Alg,PC-Stable Fisher Z,-,0.01,500,6,500,0.99,0.74,0.57,0.43,0.86,0.12,21.81
PC Alg,PC-Stable Fisher Z,-,0.001,500,6,500,1,0.67,0.57,0.38,0.82,0.1,11.24
PC Alg,CPC Fisher Z,-,0.01,500,6,500,0.99,0.74,0.99,0.52,0.86,0.58,160.61
PC Alg,CPC Fisher Z,-,0.001,500,6,500,1,0.67,0.99,0.4,0.82,0.49,93.55
PC Alg,CPC (majority) Fisher Z,-,0.01,500,6,500,0.99,0.74,0.89,0.65,0.86,0.59,224.5
PC Alg,CPC (majority) Fisher Z,-,0.001,500,6,500,1,0.67,0.93,0.59,0.82,0.59,84.43
PC Alg,GES BIC,2,-,500,6,500,0.98,0.97,0.97,0.92,0.97,0.89,41.8
PC Alg,GES BIC,4,-,500,6,500,0.99,0.89,0.98,0.84,0.94,0.83,33.51
MATLAB,PC Fisher Z,-,0.01,500,6,500,0.99,0.75,0.6,0.45,0.86,0.16,53.04
MATLAB,PC Fisher Z,-,0.001,500,6,500,1,0.68,0.6,0.4,0.82,0.14,45.74
Tetrad,PC Fisher Z,-,0.01,500,6,1000,0.99,0.85,0.69,0.57,0.91,0.32,11.13
Tetrad,PC Fisher Z,-,0.001,500,6,1000,1,0.8,0.68,0.53,0.89,0.29,5.79
Tetrad,PC-Stable Fisher Z,-,0.01,500,6,1000,0.99,0.84,0.64,0.53,0.91,0.23,15.7
Tetrad,PC-Stable Fisher Z,-,0.001,500,6,1000,1,0.79,0.62,0.48,0.89,0.2,6.37
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,6,1000,0.99,0.84,0.9,0.74,0.91,0.67,31.96
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,6,1000,1,0.79,0.91,0.7,0.89,0.65,17.17
Tetrad,CPC Fisher Z,-,0.01,500,6,1000,0.99,0.85,0.99,0.68,0.91,0.7,81.91
Tetrad,CPC Fisher Z,-,0.001,500,6,1000,1,0.8,0.99,0.58,0.89,0.63,30.85
Tetrad,CPC-Stable Fisher Z,-,0.01,500,6,1000,0.99,0.84,0.99,0.67,0.91,0.7,82.92
Tetrad,CPC-Stable Fisher Z,-,0.001,500,6,1000,1,0.79,0.99,0.58,0.89,0.63,29.51
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,6,1000,0.86,0.99,0.84,0.95,0.93,0.79,17.82
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,6,1000,0.94,0.99,0.92,0.94,0.96,0.86,11.68
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,6,1000,0.97,0.95,0.95,0.9,0.96,0.86,9.05
Tetrad,fGES (unfaith) BIC,2,-,500,6,1000,0.93,0.99,0.91,0.94,0.96,0.86,4.95
Tetrad,fGES (unfaith) BIC,4,-,500,6,1000,0.97,0.97,0.95,0.92,0.97,0.87,3.49
Tetrad,fGES (faith) Fisher Z,-,0.001,500,6,1000,0.91,0.98,0.89,0.93,0.94,0.83,6.64
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,6,1000,0.95,0.96,0.93,0.91,0.95,0.84,4.46
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,6,1000,0.97,0.87,0.95,0.82,0.92,0.78,2.13
Tetrad,fGES (faith) BIC,2,-,500,6,1000,0.95,0.96,0.92,0.91,0.95,0.84,2.85
Tetrad,fGES (faith) BIC,4,-,500,6,1000,0.97,0.9,0.95,0.85,0.93,0.81,1.39
BN Learn,MMPC,-,0.01,500,6,1000,0.99,0.83,0,0,0.91,0,71.41
BN Learn,MMPC,-,0.001,500,6,1000,1,0.78,0,0,0.88,0,44.48
BN Learn,Grow Shrink,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,6,1000,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,6,1000,0.1,0.08,0.09,0.06,0.09,0.05,-0.0099
BN Learn,iIAMB,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,6,1000,0,0,0,0,0,0,0
BN Learn,shPC,-,0.01,500,6,1000,0.99,0.84,0,0,0.91,0,24.8
BN Learn,shPC,-,0.001,500,6,1000,1,0.79,0,0,0.89,0,13.24
BN Learn,MMHC,-,-,500,6,1000,0.97,0.87,0.92,0.82,0.92,0.76,161.08
BN Learn,IAMB Cor,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,6,1000,0,0,0,0,0,0,0
PC Alg,PC Fisher Z,-,0.01,500,6,1000,0.99,0.84,0.58,0.49,0.91,0.14,48.41
PC Alg,PC Fisher Z,-,0.001,500,6,1000,1,0.79,0.57,0.45,0.89,0.11,26.29
PC Alg,PC-Stable Fisher Z,-,0.01,500,6,1000,0.99,0.84,0.58,0.49,0.91,0.14,37.9
PC Alg,PC-Stable Fisher Z,-,0.001,500,6,1000,1,0.79,0.57,0.45,0.89,0.11,21.96
PC Alg,CPC Fisher Z,-,0.01,500,6,1000,0.99,0.84,0.99,0.68,0.91,0.7,414.81
PC Alg,CPC Fisher Z,-,0.001,500,6,1000,1,0.79,0.99,0.58,0.89,0.63,288.21
PC Alg,CPC (majority) Fisher Z,-,0.01,500,6,1000,0.99,0.84,0.88,0.73,0.91,0.64,483.89
PC Alg,CPC (majority) Fisher Z,-,0.001,500,6,1000,1,0.79,0.91,0.7,0.89,0.65,256.16
PC Alg,GES BIC,2,-,500,6,1000,0.97,0.99,0.96,0.94,0.98,0.9,43.1
PC Alg,GES BIC,4,-,500,6,1000,0.98,0.96,0.97,0.91,0.97,0.88,39.69
MATLAB,PC Fisher Z,-,0.01,500,6,1000,0.99,0.85,0.6,0.51,0.92,0.18,74.29
MATLAB,PC Fisher Z,-,0.001,500,6,1000,1,0.79,0.59,0.47,0.89,0.15,64.07


==> anc/causal/example/std.txt <==
Package,Algorithm,Penalty Discount,Alpha,Measured Variables,Average Degree,Sample Size,Adjacency Precision,Adjacency Recall,Arrowhead Precision,Arrowhead Recall,MCC Adjacency,MCC Arrowhead,Time
Tetrad,PC Fisher Z,-,0.01,50,2,100,0.07,0.06,0.17,0.09,0.06,0.18,0.05
Tetrad,PC Fisher Z,-,0.001,50,2,100,0.03,0.08,0.18,0.09,0.06,0.16,0.08
Tetrad,PC-Stable Fisher Z,-,0.01,50,2,100,0.06,0.06,0.18,0.1,0.06,0.19,4.99E-03
Tetrad,PC-Stable Fisher Z,-,0.001,50,2,100,0.02,0.08,0.18,0.09,0.05,0.16,3.81E-03
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,2,100,0.06,0.06,0.14,0.09,0.06,0.15,0.05
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,2,100,0.02,0.08,0.16,0.09,0.05,0.13,5.22E-03
Tetrad,CPC Fisher Z,-,0.01,50,2,100,0.07,0.06,0.04,0.1,0.06,0.09,1.43E-03
Tetrad,CPC Fisher Z,-,0.001,50,2,100,0.03,0.08,0,0.06,0.06,0.11,9.23E-03
Tetrad,CPC-Stable Fisher Z,-,0.01,50,2,100,0.06,0.06,0.04,0.1,0.06,0.1,2.94E-03
Tetrad,CPC-Stable Fisher Z,-,0.001,50,2,100,0.02,0.08,0,0.06,0.05,0.11,0.02
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,2,100,0.05,0.06,0.11,0.06,0.05,0.11,6.89E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,2,100,0.02,0.06,0.1,0.1,0.04,0.1,1.15E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,2,100,0.02,0.04,0,0.04,0.04,0.09,1.34E-03
Tetrad,fGES (unfaith) BIC,2,-,50,2,100,0.05,0.07,0.11,0.09,0.06,0.12,4.90E-03
Tetrad,fGES (unfaith) BIC,4,-,50,2,100,0.03,0.05,0.13,0.07,0.04,0.11,2.12E-03
Tetrad,fGES (faith) Fisher Z,-,0.001,50,2,100,0.04,0.05,0.11,0.06,0.04,0.1,0.03
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,2,100,0.02,0.06,0.1,0.1,0.04,0.1,0.15
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,2,100,0.02,0.04,0,0.04,0.04,0.09,6.32E-04
Tetrad,fGES (faith) BIC,2,-,50,2,100,0.05,0.07,0.11,0.09,0.06,0.12,9.54E-03
Tetrad,fGES (faith) BIC,4,-,50,2,100,0.03,0.05,0.13,0.07,0.04,0.11,9.19E-04
BN Learn,MMPC,-,0.01,50,2,100,0.06,0.06,0,0,0.05,0,0.04
BN Learn,MMPC,-,0.001,50,2,100,0.02,0.08,0,0,0.05,0,0.01
BN Learn,Grow Shrink,-,0.01,50,2,100,0.05,0.07,0.08,0.1,0.06,0.07,0.03
BN Learn,Grow Shrink,-,0.001,50,2,100,0,0.05,0.18,0.07,0.04,0.09,0.05
BN Learn,IAMB,-,0.01,50,2,100,0.04,0.06,0.1,0.1,0.04,0.08,0.01
BN Learn,IAMB,-,0.001,50,2,100,0.01,0.07,0,0.08,0.05,0.11,0.05
BN Learn,fIAMB,-,0.01,50,2,100,0.05,0.07,0.1,0.09,0.05,0.07,0.06
BN Learn,fIAMB,-,0.001,50,2,100,0.01,0.07,0,0.08,0.05,0.1,0.05
BN Learn,iIAMB,-,0.01,50,2,100,0.04,0.06,0.1,0.1,0.04,0.08,0.06
BN Learn,iIAMB,-,0.001,50,2,100,0.01,0.07,0,0.08,0.05,0.11,0.02
BN Learn,shPC,-,0.01,50,2,100,0.06,0.06,0,0,0.05,0,0.02
BN Learn,shPC,-,0.001,50,2,100,0.02,0.07,0,0,0.05,0,0.04
BN Learn,MMHC,-,-,50,2,100,0.04,0.06,0.07,0.09,0.05,0.13,0.06
BN Learn,IAMB Cor,-,0.01,50,2,100,0.04,0.06,0.1,0.1,0.04,0.08,5.79E-03
BN Learn,IAMB Cor,-,0.001,50,2,100,0.01,0.07,0,0.08,0.05,0.11,0.01
BN Learn,IAMB Mi-G,-,0.01,50,2,100,0.04,0.06,0.11,0.1,0.04,0.08,8.81E-03
BN Learn,IAMB Mi-G,-,0.001,50,2,100,0.01,0.07,0,0.08,0.05,0.11,8.45E-03
BN Learn,IAMB Mi-G-Sh,-,0.01,50,2,100,0.03,0.07,0.13,0.08,0.05,0.09,6.55E-03
BN Learn,IAMB Mi-G-Sh,-,0.001,50,2,100,0,0.08,0,0.05,0.06,0.09,6.56E-03
BN Learn,IAMB Zf,-,0.01,50,2,100,0.04,0.06,0.1,0.1,0.04,0.08,6.87E-03
BN Learn,IAMB Zf,-,0.001,50,2,100,0.01,0.07,0,0.08,0.05,0.11,0.02
PC Alg,PC Fisher Z,-,0.01,50,2,100,0.06,0.06,0.14,0.09,0.06,0.16,6.14E-03
PC Alg,PC Fisher Z,-,0.001,50,2,100,0.02,0.08,0.11,0.08,0.05,0.1,6.48E-03
PC Alg,PC-Stable Fisher Z,-,0.01,50,2,100,0.06,0.06,0.14,0.09,0.06,0.16,0.02
PC Alg,PC-Stable Fisher Z,-,0.001,50,2,100,0.02,0.08,0.11,0.08,0.05,0.1,0.03
PC Alg,CPC Fisher Z,-,0.01,50,2,100,0.06,0.06,0.05,0.09,0.06,0.09,0.04
PC Alg,CPC Fisher Z,-,0.001,50,2,100,0.02,0.08,0,0.06,0.05,0.1,0.02
PC Alg,CPC (majority) Fisher Z,-,0.01,50,2,100,0.06,0.06,0.08,0.1,0.06,0.1,0.02
PC Alg,CPC (majority) Fisher Z,-,0.001,50,2,100,0.02,0.08,0,0.09,0.05,0.12,0.02
PC Alg,GES BIC,2,-,50,2,100,0.02,0.07,0.07,0.11,0.05,0.11,7.72E-03
PC Alg,GES BIC,4,-,50,2,100,0.02,0.05,0.07,0.06,0.04,0.07,3.89E-03
MATLAB,PC Fisher Z,-,0.01,50,2,100,0.06,0.06,0.13,0.09,0.05,0.15,0.05
MATLAB,PC Fisher Z,-,0.001,50,2,100,0.02,0.08,0.09,0.08,0.05,0.1,0.11
Tetrad,PC Fisher Z,-,0.01,50,2,500,0.02,0.04,0.14,0.11,0.03,0.21,0.06
Tetrad,PC Fisher Z,-,0.001,50,2,500,6.87E-03,0.04,0.13,0.12,0.02,0.2,5.29E-03
Tetrad,PC-Stable Fisher Z,-,0.01,50,2,500,0.01,0.04,0.11,0.11,0.02,0.18,0.02
Tetrad,PC-Stable Fisher Z,-,0.001,50,2,500,6.87E-03,0.05,0.11,0.1,0.02,0.17,0.07
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,2,500,0.01,0.04,0.08,0.1,0.02,0.13,7.42E-03
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,2,500,6.87E-03,0.05,0.07,0.08,0.02,0.1,6.92E-03
Tetrad,CPC Fisher Z,-,0.01,50,2,500,0.02,0.04,0.04,0.09,0.03,0.08,0.01
Tetrad,CPC Fisher Z,-,0.001,50,2,500,6.87E-03,0.04,0.04,0.11,0.02,0.1,0.01
Tetrad,CPC-Stable Fisher Z,-,0.01,50,2,500,0.01,0.04,0.03,0.09,0.02,0.08,0.01
Tetrad,CPC-Stable Fisher Z,-,0.001,50,2,500,6.87E-03,0.05,0.04,0.11,0.02,0.1,8.36E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,2,500,0.03,0.03,0.06,0.06,0.02,0.08,6.45E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,2,500,0.01,0.03,0.06,0.06,0.02,0.09,6.47E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,2,500,0.01,0.06,0.06,0.08,0.03,0.07,3.37E-03
Tetrad,fGES (unfaith) BIC,2,-,50,2,500,0.02,0.03,0.06,0.06,0.02,0.08,5.13E-03
Tetrad,fGES (unfaith) BIC,4,-,50,2,500,0.02,0.06,0.08,0.07,0.04,0.1,3.39E-03
Tetrad,fGES (faith) Fisher Z,-,0.001,50,2,500,0.03,0.02,0.06,0.07,0.02,0.08,5.01E-03
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,2,500,0.01,0.03,0.06,0.06,0.02,0.09,5.59E-03
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,2,500,0.01,0.06,0.06,0.08,0.03,0.08,4.55E-03
Tetrad,fGES (faith) BIC,2,-,50,2,500,0.02,0.03,0.06,0.06,0.02,0.08,4.31E-03
Tetrad,fGES (faith) BIC,4,-,50,2,500,0.02,0.06,0.08,0.07,0.04,0.1,3.27E-03
BN Learn,MMPC,-,0.01,50,2,500,0.01,0.04,0,0,0.02,0,0.01
BN Learn,MMPC,-,0.001,50,2,500,0,0.04,0,0,0.02,0,6.57E-03
BN Learn,Grow Shrink,-,0.01,50,2,500,0.02,0.03,0.06,0.08,0.02,0.09,0.07
BN Learn,Grow Shrink,-,0.001,50,2,500,6.87E-03,0.05,0.06,0.1,0.03,0.11,0.04
BN Learn,IAMB,-,0.01,50,2,500,0.01,0.04,0.06,0.08,0.02,0.08,0.03
BN Learn,IAMB,-,0.001,50,2,500,6.87E-03,0.05,0.07,0.11,0.03,0.1,0.02
BN Learn,fIAMB,-,0.01,50,2,500,0.01,0.04,0.06,0.08,0.02,0.08,0.02
BN Learn,fIAMB,-,0.001,50,2,500,6.87E-03,0.04,0.07,0.1,0.02,0.1,0.03
BN Learn,iIAMB,-,0.01,50,2,500,0.01,0.04,0.06,0.08,0.02,0.08,0.02
BN Learn,iIAMB,-,0.001,50,2,500,6.87E-03,0.05,0.07,0.11,0.03,0.1,0.02
BN Learn,shPC,-,0.01,50,2,500,0.02,0.04,0,0,0.02,0,2.62E-03
BN Learn,shPC,-,0.001,50,2,500,9.49E-03,0.04,0,0,0.03,0,0.03
BN Learn,MMHC,-,-,50,2,500,0.05,0.03,0.08,0.09,0.03,0.17,0.02
BN Learn,IAMB Cor,-,0.01,50,2,500,0.01,0.04,0.06,0.08,0.02,0.08,0.02
BN Learn,IAMB Cor,-,0.001,50,2,500,6.87E-03,0.05,0.07,0.11,0.03,0.1,0.02
BN Learn,IAMB Mi-G,-,0.01,50,2,500,0.01,0.04,0.05,0.08,0.02,0.08,0.03
BN Learn,IAMB Mi-G,-,0.001,50,2,500,6.87E-03,0.05,0.08,0.11,0.03,0.11,0.02
BN Learn,IAMB Mi-G-Sh,-,0.01,50,2,500,0.01,0.04,0.07,0.09,0.02,0.1,0.03
BN Learn,IAMB Mi-G-Sh,-,0.001,50,2,500,0,0.05,0.07,0.09,0.03,0.08,0.04
BN Learn,IAMB Zf,-,0.01,50,2,500,0.01,0.04,0.06,0.08,0.02,0.08,0.04
BN Learn,IAMB Zf,-,0.001,50,2,500,6.87E-03,0.05,0.07,0.11,0.03,0.1,0.03
PC Alg,PC Fisher Z,-,0.01,50,2,500,0.01,0.04,0.05,0.05,0.02,0.06,0.01
PC Alg,PC Fisher Z,-,0.001,50,2,500,6.87E-03,0.05,0.07,0.06,0.02,0.09,0.01
PC Alg,PC-Stable Fisher Z,-,0.01,50,2,500,0.01,0.04,0.05,0.05,0.02,0.06,0.01
PC Alg,PC-Stable Fisher Z,-,0.001,50,2,500,6.87E-03,0.05,0.07,0.06,0.02,0.09,0.01
PC Alg,CPC Fisher Z,-,0.01,50,2,500,0.01,0.04,0.04,0.09,0.02,0.08,0.13
PC Alg,CPC Fisher Z,-,0.001,50,2,500,6.87E-03,0.05,0.04,0.1,0.02,0.1,0.09
PC Alg,CPC (majority) Fisher Z,-,0.01,50,2,500,0.01,0.04,0.05,0.07,0.02,0.08,0.09
PC Alg,CPC (majority) Fisher Z,-,0.001,50,2,500,6.87E-03,0.05,0.03,0.09,0.02,0.07,0.08
PC Alg,GES BIC,2,-,50,2,500,0.01,0.03,0.05,0.05,0.02,0.08,0.02
PC Alg,GES BIC,4,-,50,2,500,0,0.06,0.05,0.09,0.04,0.09,8.77E-03
MATLAB,PC Fisher Z,-,0.01,50,2,500,0.02,0.04,0.06,0.06,0.03,0.09,0.08
MATLAB,PC Fisher Z,-,0.001,50,2,500,9.49E-03,0.04,0.07,0.06,0.03,0.1,0.07
Tetrad,PC Fisher Z,-,0.01,50,2,1000,0.03,0.03,0.08,0.09,0.02,0.12,8.16E-03
Tetrad,PC Fisher Z,-,0.001,50,2,1000,0.01,0.03,0.11,0.09,0.02,0.14,7.83E-03
Tetrad,PC-Stable Fisher Z,-,0.01,50,2,1000,0.03,0.03,0.1,0.07,0.02,0.15,0.02
Tetrad,PC-Stable Fisher Z,-,0.001,50,2,1000,8.52E-03,0.03,0.12,0.08,0.02,0.18,6.98E-03
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,2,1000,0.03,0.03,0.07,0.09,0.02,0.09,0.02
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,2,1000,8.52E-03,0.03,0.07,0.09,0.02,0.11,9.28E-03
Tetrad,CPC Fisher Z,-,0.01,50,2,1000,0.03,0.03,0.03,0.11,0.02,0.09,0.04
Tetrad,CPC Fisher Z,-,0.001,50,2,1000,0.01,0.03,0.01,0.12,0.02,0.09,0.02
Tetrad,CPC-Stable Fisher Z,-,0.01,50,2,1000,0.03,0.03,0.03,0.11,0.02,0.09,0.04
Tetrad,CPC-Stable Fisher Z,-,0.001,50,2,1000,8.52E-03,0.03,0.01,0.12,0.02,0.09,0.01
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,2,1000,0.04,0.01,0.11,0.09,0.03,0.15,0.02
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,2,1000,0.03,0.01,0.09,0.08,0.02,0.13,0.01
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,2,1000,0.02,0.02,0.09,0.06,0.02,0.12,7.80E-03
Tetrad,fGES (unfaith) BIC,2,-,50,2,1000,0.03,0.01,0.09,0.08,0.02,0.13,3.65E-03
Tetrad,fGES (unfaith) BIC,4,-,50,2,1000,0.02,0.01,0.08,0.06,0.02,0.11,3.20E-03
Tetrad,fGES (faith) Fisher Z,-,0.001,50,2,1000,0.04,0.02,0.1,0.1,0.03,0.15,5.95E-03
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,2,1000,0.03,0.02,0.09,0.09,0.02,0.15,8.04E-03
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,2,1000,0.03,0.03,0.09,0.05,0.02,0.11,8.96E-03
Tetrad,fGES (faith) BIC,2,-,50,2,1000,0.03,0.02,0.1,0.09,0.03,0.15,3.83E-03
Tetrad,fGES (faith) BIC,4,-,50,2,1000,0.03,0.02,0.09,0.06,0.02,0.12,3.33E-03
BN Learn,MMPC,-,0.01,50,2,1000,0.03,0.03,0,0,0.02,0,0.03
BN Learn,MMPC,-,0.001,50,2,1000,8.52E-03,0.03,0,0,0.02,0,0.02
BN Learn,Grow Shrink,-,0.01,50,2,1000,0.02,0.02,0.07,0.08,0.02,0.09,0.1
BN Learn,Grow Shrink,-,0.001,50,2,1000,0.01,0.02,0.07,0.09,0.01,0.11,0.07
BN Learn,IAMB,-,0.01,50,2,1000,0.02,0.02,0.07,0.08,0.02,0.09,0.02
BN Learn,IAMB,-,0.001,50,2,1000,0.01,0.02,0.07,0.09,0.01,0.11,0.02
BN Learn,fIAMB,-,0.01,50,2,1000,0.02,0.02,0.07,0.08,0.02,0.09,0.02
BN Learn,fIAMB,-,0.001,50,2,1000,0.01,0.03,0.07,0.11,0.02,0.12,0.04
BN Learn,iIAMB,-,0.01,50,2,1000,0.02,0.02,0.07,0.08,0.02,0.09,0.03
BN Learn,iIAMB,-,0.001,50,2,1000,0.01,0.02,0.07,0.09,0.01,0.11,0.02
BN Learn,shPC,-,0.01,50,2,1000,0.02,0.03,0,0,0.02,0,5.50E-03
BN Learn,shPC,-,0.001,50,2,1000,0.01,0.03,0,0,0.02,0,0.02
BN Learn,MMHC,-,-,50,2,1000,0.04,0.02,0.1,0.09,0.02,0.18,0.09
BN Learn,IAMB Cor,-,0.01,50,2,1000,0.02,0.02,0.07,0.08,0.02,0.09,0.02
BN Learn,IAMB Cor,-,0.001,50,2,1000,0.01,0.02,0.07,0.09,0.01,0.11,0.02
BN Learn,IAMB Mi-G,-,0.01,50,2,1000,0.02,0.02,0.07,0.08,0.02,0.09,0.02
BN Learn,IAMB Mi-G,-,0.001,50,2,1000,0.01,0.02,0.07,0.09,0.01,0.11,0.03
BN Learn,IAMB Mi-G-Sh,-,0.01,50,2,1000,0.02,0.02,0.06,0.08,0.02,0.09,0.04
BN Learn,IAMB Mi-G-Sh,-,0.001,50,2,1000,0,0.02,0.07,0.09,0.01,0.11,0.03
BN Learn,IAMB Zf,-,0.01,50,2,1000,0.02,0.02,0.07,0.08,0.02,0.09,0.02
BN Learn,IAMB Zf,-,0.001,50,2,1000,0.01,0.02,0.07,0.09,0.01,0.11,0.02
PC Alg,PC Fisher Z,-,0.01,50,2,1000,0.03,0.03,0.09,0.09,0.02,0.15,0.03
PC Alg,PC Fisher Z,-,0.001,50,2,1000,8.52E-03,0.03,0.08,0.09,0.02,0.14,0.02
PC Alg,PC-Stable Fisher Z,-,0.01,50,2,1000,0.03,0.03,0.09,0.09,0.02,0.15,0.05
PC Alg,PC-Stable Fisher Z,-,0.001,50,2,1000,8.52E-03,0.03,0.08,0.09,0.02,0.14,0.02
PC Alg,CPC Fisher Z,-,0.01,50,2,1000,0.03,0.03,0.03,0.11,0.02,0.09,0.24
PC Alg,CPC Fisher Z,-,0.001,50,2,1000,8.52E-03,0.03,0.03,0.12,0.02,0.1,0.08
PC Alg,CPC (majority) Fisher Z,-,0.01,50,2,1000,0.03,0.03,0.04,0.07,0.02,0.07,0.13
PC Alg,CPC (majority) Fisher Z,-,0.001,50,2,1000,8.52E-03,0.03,0.04,0.09,0.02,0.08,0.11
PC Alg,GES BIC,2,-,50,2,1000,0.01,0.01,0.05,0.08,0.01,0.1,8.75E-03
PC Alg,GES BIC,4,-,50,2,1000,0.01,0.04,0.07,0.06,0.03,0.09,8.93E-03
MATLAB,PC Fisher Z,-,0.01,50,2,1000,0.03,0.03,0.1,0.08,0.02,0.16,0.1
MATLAB,PC Fisher Z,-,0.001,50,2,1000,8.52E-03,0.03,0.08,0.08,0.02,0.13,0.07
Tetrad,PC Fisher Z,-,0.01,50,4,100,0.02,0.03,0.1,0.03,0.02,0.09,3.33E-03
Tetrad,PC Fisher Z,-,0.001,50,4,100,0.02,0.02,0.14,0.03,0.01,0.11,8.23E-04
Tetrad,PC-Stable Fisher Z,-,0.01,50,4,100,0.02,0.03,0.09,0.03,0.02,0.09,1.89E-03
Tetrad,PC-Stable Fisher Z,-,0.001,50,4,100,0.02,0.03,0.15,0.03,0.02,0.12,6.32E-04
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,4,100,0.02,0.03,0.1,0.04,0.02,0.07,2.30E-03
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,4,100,0.02,0.03,0.09,0.04,0.02,0.05,7.07E-04
Tetrad,CPC Fisher Z,-,0.01,50,4,100,0.02,0.03,0.11,0.04,0.02,0.06,5.02E-03
Tetrad,CPC Fisher Z,-,0.001,50,4,100,0.02,0.02,0.06,0.02,0.01,0.03,0.03
Tetrad,CPC-Stable Fisher Z,-,0.01,50,4,100,0.02,0.03,0.11,0.04,0.02,0.06,3.50E-03
Tetrad,CPC-Stable Fisher Z,-,0.001,50,4,100,0.02,0.03,0.06,0.02,0.02,0.03,8.50E-04
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,4,100,0.04,0.06,0.09,0.08,0.05,0.12,7.58E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,4,100,0.02,0.05,0.1,0.06,0.04,0.09,6.58E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,4,100,0.02,0.03,0.17,0.03,0.03,0.06,2.70E-03
Tetrad,fGES (unfaith) BIC,2,-,50,4,100,0.05,0.06,0.1,0.08,0.06,0.14,7.00E-03
Tetrad,fGES (unfaith) BIC,4,-,50,4,100,0.03,0.05,0.1,0.06,0.04,0.08,5.28E-03
Tetrad,fGES (faith) Fisher Z,-,0.001,50,4,100,0.03,0.04,0.08,0.06,0.04,0.09,2.78E-03
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,4,100,0.02,0.03,0.11,0.05,0.03,0.09,1.94E-03
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,4,100,0.02,0.02,0.17,0.02,0.02,0.05,2.79E-03
Tetrad,fGES (faith) BIC,2,-,50,4,100,0.04,0.05,0.08,0.06,0.05,0.11,6.36E-03
Tetrad,fGES (faith) BIC,4,-,50,4,100,0.02,0.03,0.11,0.04,0.03,0.08,2.17E-03
BN Learn,MMPC,-,0.01,50,4,100,0.02,0.04,0,0,0.02,0,6.36E-03
BN Learn,MMPC,-,0.001,50,4,100,7.71E-03,0.03,0,0,0.02,0,0.02
BN Learn,Grow Shrink,-,0.01,50,4,100,0.02,0.05,0.09,0.07,0.04,0.08,0.03
BN Learn,Grow Shrink,-,0.001,50,4,100,7.71E-03,0.03,0.12,0.03,0.03,0.05,0.02
BN Learn,IAMB,-,0.01,50,4,100,0.02,0.05,0.11,0.06,0.03,0.07,0.02
BN Learn,IAMB,-,0.001,50,4,100,7.03E-03,0.04,0.17,0.03,0.03,0.08,0.02
BN Learn,fIAMB,-,0.01,50,4,100,0.02,0.05,0.08,0.05,0.03,0.07,0.02
BN Learn,fIAMB,-,0.001,50,4,100,0.01,0.05,0.14,0.04,0.04,0.06,0.03
BN Learn,iIAMB,-,0.01,50,4,100,0.02,0.05,0.11,0.06,0.03,0.07,0.02
BN Learn,iIAMB,-,0.001,50,4,100,7.03E-03,0.03,0.17,0.03,0.03,0.08,0.01
BN Learn,shPC,-,0.01,50,4,100,0.02,0.03,0,0,0.02,0,2.26E-03
BN Learn,shPC,-,0.001,50,4,100,0.02,0.03,0,0,0.02,0,3.19E-03
BN Learn,MMHC,-,-,50,4,100,0.02,0.03,0.09,0.06,0.02,0.11,0.02
BN Learn,IAMB Cor,-,0.01,50,4,100,0.02,0.05,0.11,0.06,0.03,0.07,0.02
BN Learn,IAMB Cor,-,0.001,50,4,100,7.03E-03,0.04,0.17,0.03,0.03,0.08,0.01
BN Learn,IAMB Mi-G,-,0.01,50,4,100,0.02,0.05,0.07,0.07,0.03,0.06,0.02
BN Learn,IAMB Mi-G,-,0.001,50,4,100,6.87E-03,0.04,0.18,0.02,0.03,0.07,0.02
BN Learn,IAMB Mi-G-Sh,-,0.01,50,4,100,6.08E-03,0.04,0.12,0.06,0.03,0.07,0.02
BN Learn,IAMB Mi-G-Sh,-,0.001,50,4,100,7.19E-03,0.04,0.16,0.03,0.03,0.06,0.01
BN Learn,IAMB Zf,-,0.01,50,4,100,0.02,0.05,0.11,0.06,0.03,0.07,0.02
BN Learn,IAMB Zf,-,0.001,50,4,100,7.03E-03,0.03,0.17,0.03,0.03,0.08,0.02
PC Alg,PC Fisher Z,-,0.01,50,4,100,0.02,0.03,0.08,0.05,0.02,0.08,6.90E-03
PC Alg,PC Fisher Z,-,0.001,50,4,100,0.02,0.03,0.06,0.04,0.02,0.06,4.24E-03
PC Alg,PC-Stable Fisher Z,-,0.01,50,4,100,0.02,0.03,0.08,0.05,0.02,0.08,0.02
PC Alg,PC-Stable Fisher Z,-,0.001,50,4,100,0.02,0.03,0.06,0.04,0.02,0.06,3.37E-03
PC Alg,CPC Fisher Z,-,0.01,50,4,100,0.02,0.03,0.09,0.04,0.02,0.05,0.06
PC Alg,CPC Fisher Z,-,0.001,50,4,100,0.02,0.03,0.06,0.02,0.02,0.03,0.02
PC Alg,CPC (majority) Fisher Z,-,0.01,50,4,100,0.02,0.03,0.07,0.04,0.02,0.06,0.05
PC Alg,CPC (majority) Fisher Z,-,0.001,50,4,100,0.02,0.03,0.1,0.04,0.02,0.05,0.03
PC Alg,GES BIC,2,-,50,4,100,0.02,0.05,0.08,0.07,0.04,0.1,5.75E-03
PC Alg,GES BIC,4,-,50,4,100,0.02,0.03,0.09,0.05,0.03,0.06,5.61E-03
MATLAB,PC Fisher Z,-,0.01,50,4,100,0.02,0.03,0.09,0.05,0.02,0.1,0.07
MATLAB,PC Fisher Z,-,0.001,50,4,100,0.02,0.02,0.07,0.04,0.02,0.06,0.06
Tetrad,PC Fisher Z,-,0.01,50,4,500,0.02,0.04,0.07,0.06,0.03,0.11,0.04
Tetrad,PC Fisher Z,-,0.001,50,4,500,0.01,0.03,0.07,0.05,0.02,0.09,0.03
Tetrad,PC-Stable Fisher Z,-,0.01,50,4,500,0.02,0.04,0.07,0.07,0.03,0.11,0.06
Tetrad,PC-Stable Fisher Z,-,0.001,50,4,500,0.01,0.03,0.07,0.06,0.02,0.1,0.02
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,4,500,0.02,0.04,0.05,0.03,0.03,0.07,0.02
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,4,500,0.01,0.03,0.03,0.04,0.02,0.05,0.02
Tetrad,CPC Fisher Z,-,0.01,50,4,500,0.02,0.04,0.07,0.05,0.03,0.08,0.08
Tetrad,CPC Fisher Z,-,0.001,50,4,500,0.01,0.03,0.06,0.05,0.02,0.06,0.02
Tetrad,CPC-Stable Fisher Z,-,0.01,50,4,500,0.02,0.04,0.06,0.05,0.03,0.07,0.03
Tetrad,CPC-Stable Fisher Z,-,0.001,50,4,500,0.01,0.03,0.06,0.06,0.02,0.07,0.01
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,4,500,0.08,0.03,0.12,0.06,0.06,0.17,0.04
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,4,500,0.07,0.04,0.11,0.06,0.05,0.15,0.02
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,4,500,0.04,0.05,0.08,0.06,0.04,0.11,6.11E-03
Tetrad,fGES (unfaith) BIC,2,-,50,4,500,0.06,0.03,0.09,0.06,0.05,0.13,0.02
Tetrad,fGES (unfaith) BIC,4,-,50,4,500,0.05,0.04,0.1,0.07,0.05,0.13,9.60E-03
Tetrad,fGES (faith) Fisher Z,-,0.001,50,4,500,0.08,0.04,0.12,0.06,0.06,0.17,0.03
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,4,500,0.06,0.04,0.1,0.05,0.05,0.13,0.02
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,4,500,0.03,0.04,0.08,0.05,0.03,0.1,0.01
Tetrad,fGES (faith) BIC,2,-,50,4,500,0.06,0.04,0.08,0.05,0.05,0.12,0.02
Tetrad,fGES (faith) BIC,4,-,50,4,500,0.04,0.04,0.08,0.06,0.03,0.11,8.72E-03
BN Learn,MMPC,-,0.01,50,4,500,0.02,0.04,0,0,0.03,0,0.02
BN Learn,MMPC,-,0.001,50,4,500,0.01,0.03,0,0,0.02,0,0.02
BN Learn,Grow Shrink,-,0.01,50,4,500,0.01,0.04,0.07,0.07,0.03,0.11,0.41
BN Learn,Grow Shrink,-,0.001,50,4,500,4.39E-03,0.04,0.08,0.06,0.03,0.1,0.16
BN Learn,IAMB,-,0.01,50,4,500,0.01,0.04,0.04,0.04,0.03,0.06,0.13
BN Learn,IAMB,-,0.001,50,4,500,4.39E-03,0.05,0.05,0.05,0.03,0.07,0.08
BN Learn,fIAMB,-,0.01,50,4,500,0.01,0.05,0.06,0.07,0.03,0.1,0.38
BN Learn,fIAMB,-,0.001,50,4,500,5.78E-03,0.04,0.05,0.05,0.03,0.08,0.1
BN Learn,iIAMB,-,0.01,50,4,500,0.02,0.04,0.05,0.04,0.03,0.07,0.14
BN Learn,iIAMB,-,0.001,50,4,500,4.45E-03,0.04,0.05,0.04,0.03,0.07,0.06
BN Learn,shPC,-,0.01,50,4,500,0.02,0.04,0,0,0.03,0,8.38E-03
BN Learn,shPC,-,0.001,50,4,500,0.01,0.03,0,0,0.02,0,0.03
BN Learn,MMHC,-,-,50,4,500,0.02,0.04,0.06,0.06,0.03,0.11,0.09
BN Learn,IAMB Cor,-,0.01,50,4,500,0.01,0.04,0.04,0.04,0.03,0.06,0.13
BN Learn,IAMB Cor,-,0.001,50,4,500,4.39E-03,0.05,0.05,0.05,0.03,0.07,0.06
BN Learn,IAMB Mi-G,-,0.01,50,4,500,8.99E-03,0.04,0.04,0.04,0.03,0.06,0.12
BN Learn,IAMB Mi-G,-,0.001,50,4,500,4.39E-03,0.04,0.05,0.05,0.03,0.06,0.07
BN Learn,IAMB Mi-G-Sh,-,0.01,50,4,500,6.73E-03,0.05,0.05,0.07,0.03,0.09,0.12
BN Learn,IAMB Mi-G-Sh,-,0.001,50,4,500,4.45E-03,0.04,0.06,0.06,0.02,0.09,0.07
BN Learn,IAMB Zf,-,0.01,50,4,500,0.01,0.04,0.04,0.04,0.03,0.06,0.12
BN Learn,IAMB Zf,-,0.001,50,4,500,4.39E-03,0.04,0.05,0.05,0.03,0.07,0.05
PC Alg,PC Fisher Z,-,0.01,50,4,500,0.02,0.04,0.08,0.05,0.03,0.12,0.06
PC Alg,PC Fisher Z,-,0.001,50,4,500,0.01,0.03,0.08,0.05,0.02,0.11,0.03
PC Alg,PC-Stable Fisher Z,-,0.01,50,4,500,0.02,0.04,0.08,0.05,0.03,0.12,0.06
PC Alg,PC-Stable Fisher Z,-,0.001,50,4,500,0.01,0.03,0.08,0.05,0.02,0.11,0.04
PC Alg,CPC Fisher Z,-,0.01,50,4,500,0.02,0.04,0.06,0.04,0.03,0.07,0.45
PC Alg,CPC Fisher Z,-,0.001,50,4,500,0.01,0.03,0.06,0.06,0.02,0.07,0.14
PC Alg,CPC (majority) Fisher Z,-,0.01,50,4,500,0.02,0.04,0.06,0.04,0.03,0.08,0.28
PC Alg,CPC (majority) Fisher Z,-,0.001,50,4,500,0.01,0.03,0.04,0.04,0.02,0.05,0.23
PC Alg,GES BIC,2,-,50,4,500,0.06,0.05,0.1,0.07,0.06,0.15,0.04
PC Alg,GES BIC,4,-,50,4,500,0.03,0.05,0.08,0.06,0.04,0.12,0.02
MATLAB,PC Fisher Z,-,0.01,50,4,500,0.02,0.04,0.09,0.06,0.03,0.14,0.12
MATLAB,PC Fisher Z,-,0.001,50,4,500,0.01,0.03,0.09,0.06,0.02,0.14,0.11
Tetrad,PC Fisher Z,-,0.01,50,4,1000,0.01,0.04,0.11,0.08,0.03,0.17,0.07
Tetrad,PC Fisher Z,-,0.001,50,4,1000,0.01,0.04,0.11,0.09,0.03,0.18,0.02
Tetrad,PC-Stable Fisher Z,-,0.01,50,4,1000,8.95E-03,0.04,0.11,0.1,0.03,0.19,0.04
Tetrad,PC-Stable Fisher Z,-,0.001,50,4,1000,5.84E-03,0.04,0.12,0.1,0.03,0.19,0.06
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,4,1000,8.95E-03,0.04,0.05,0.06,0.03,0.09,0.06
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,4,1000,5.84E-03,0.04,0.06,0.07,0.03,0.1,0.08
Tetrad,CPC Fisher Z,-,0.01,50,4,1000,0.01,0.04,0.05,0.04,0.03,0.06,0.11
Tetrad,CPC Fisher Z,-,0.001,50,4,1000,0.01,0.04,0.05,0.04,0.03,0.06,0.07
Tetrad,CPC-Stable Fisher Z,-,0.01,50,4,1000,8.95E-03,0.04,0.05,0.05,0.03,0.07,0.21
Tetrad,CPC-Stable Fisher Z,-,0.001,50,4,1000,5.84E-03,0.04,0.05,0.04,0.03,0.06,0.12
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,4,1000,0.11,0.02,0.17,0.06,0.07,0.22,0.06
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,4,1000,0.1,0.02,0.16,0.06,0.06,0.2,0.05
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,4,1000,0.07,0.03,0.14,0.06,0.05,0.19,0.03
Tetrad,fGES (unfaith) BIC,2,-,50,4,1000,0.1,0.02,0.16,0.06,0.07,0.21,0.03
Tetrad,fGES (unfaith) BIC,4,-,50,4,1000,0.07,0.02,0.13,0.06,0.05,0.18,0.02
Tetrad,fGES (faith) Fisher Z,-,0.001,50,4,1000,0.11,0.02,0.17,0.06,0.07,0.22,0.05
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,4,1000,0.1,0.02,0.16,0.06,0.07,0.2,0.04
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,4,1000,0.07,0.04,0.14,0.06,0.05,0.19,0.02
Tetrad,fGES (faith) BIC,2,-,50,4,1000,0.1,0.02,0.16,0.06,0.07,0.21,0.03
Tetrad,fGES (faith) BIC,4,-,50,4,1000,0.08,0.03,0.15,0.06,0.05,0.19,0.01
BN Learn,MMPC,-,0.01,50,4,1000,0.01,0.04,0,0,0.03,0,0.07
BN Learn,MMPC,-,0.001,50,4,1000,6.38E-03,0.05,0,0,0.03,0,0.07
BN Learn,Grow Shrink,-,0.01,50,4,1000,5.49E-03,0.02,0.06,0.04,0.01,0.08,1.73
BN Learn,Grow Shrink,-,0.001,50,4,1000,4.93E-03,0.02,0.05,0.03,0.01,0.07,0.79
BN Learn,IAMB,-,0.01,50,4,1000,5.49E-03,0.02,0.07,0.04,0.01,0.09,1.35
BN Learn,IAMB,-,0.001,50,4,1000,7.77E-03,0.03,0.05,0.04,0.02,0.07,0.38
BN Learn,fIAMB,-,0.01,50,4,1000,4.66E-03,0.03,0.05,0.04,0.01,0.07,5.18
BN Learn,fIAMB,-,0.001,50,4,1000,7.92E-03,0.02,0.05,0.03,0.01,0.08,0.38
BN Learn,iIAMB,-,0.01,50,4,1000,5.49E-03,0.02,0.06,0.04,0.01,0.09,1.73
BN Learn,iIAMB,-,0.001,50,4,1000,7.77E-03,0.03,0.05,0.04,0.02,0.07,0.37
BN Learn,shPC,-,0.01,50,4,1000,6.48E-03,0.04,0,0,0.03,0,0.04
BN Learn,shPC,-,0.001,50,4,1000,8.30E-03,0.04,0,0,0.03,0,0.06
BN Learn,MMHC,-,-,50,4,1000,0.01,0.04,0.09,0.08,0.02,0.16,0.16
BN Learn,IAMB Cor,-,0.01,50,4,1000,5.49E-03,0.02,0.07,0.04,0.01,0.09,1.56
BN Learn,IAMB Cor,-,0.001,50,4,1000,7.77E-03,0.03,0.05,0.04,0.02,0.07,0.34
BN Learn,IAMB Mi-G,-,0.01,50,4,1000,5.49E-03,0.02,0.07,0.04,0.01,0.09,1.86
BN Learn,IAMB Mi-G,-,0.001,50,4,1000,7.77E-03,0.03,0.05,0.04,0.02,0.08,0.32
BN Learn,IAMB Mi-G-Sh,-,0.01,50,4,1000,4.85E-03,0.03,0.06,0.05,0.02,0.09,1.9
BN Learn,IAMB Mi-G-Sh,-,0.001,50,4,1000,0,0.03,0.04,0.03,0.02,0.06,0.53
BN Learn,IAMB Zf,-,0.01,50,4,1000,5.49E-03,0.02,0.07,0.04,0.01,0.09,1.65
BN Learn,IAMB Zf,-,0.001,50,4,1000,7.77E-03,0.03,0.05,0.04,0.02,0.07,0.32
PC Alg,PC Fisher Z,-,0.01,50,4,1000,8.95E-03,0.04,0.08,0.08,0.03,0.13,0.13
PC Alg,PC Fisher Z,-,0.001,50,4,1000,5.84E-03,0.04,0.08,0.08,0.03,0.13,0.07
PC Alg,PC-Stable Fisher Z,-,0.01,50,4,1000,8.95E-03,0.04,0.08,0.08,0.03,0.13,0.15
PC Alg,PC-Stable Fisher Z,-,0.001,50,4,1000,5.84E-03,0.04,0.08,0.08,0.03,0.13,0.07
PC Alg,CPC Fisher Z,-,0.01,50,4,1000,8.95E-03,0.04,0.05,0.05,0.03,0.07,0.85
PC Alg,CPC Fisher Z,-,0.001,50,4,1000,5.84E-03,0.04,0.05,0.04,0.03,0.06,0.67
PC Alg,CPC (majority) Fisher Z,-,0.01,50,4,1000,8.95E-03,0.04,0.05,0.06,0.03,0.09,0.62
PC Alg,CPC (majority) Fisher Z,-,0.001,50,4,1000,5.84E-03,0.04,0.05,0.06,0.03,0.08,0.7
PC Alg,GES BIC,2,-,50,4,1000,0.07,0.03,0.12,0.06,0.05,0.17,0.06
PC Alg,GES BIC,4,-,50,4,1000,0.05,0.03,0.11,0.06,0.04,0.16,0.02
MATLAB,PC Fisher Z,-,0.01,50,4,1000,0.01,0.04,0.07,0.08,0.03,0.12,0.15
MATLAB,PC Fisher Z,-,0.001,50,4,1000,0.01,0.04,0.08,0.08,0.03,0.14,0.12
Tetrad,PC Fisher Z,-,0.01,50,6,100,0.03,0.02,0.08,0.03,0.03,0.07,1.34E-03
Tetrad,PC Fisher Z,-,0.001,50,6,100,0.03,0.02,0.08,0.02,0.02,0.05,9.49E-04
Tetrad,PC-Stable Fisher Z,-,0.01,50,6,100,0.02,0.03,0.09,0.02,0.03,0.07,2.72E-03
Tetrad,PC-Stable Fisher Z,-,0.001,50,6,100,0.02,0.02,0.09,0.02,0.03,0.06,1.57E-03
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,6,100,0.02,0.03,0.07,0.04,0.03,0.06,2.79E-03
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,6,100,0.02,0.02,0.1,0.02,0.03,0.05,3.35E-03
Tetrad,CPC Fisher Z,-,0.01,50,6,100,0.03,0.02,0.1,0.03,0.03,0.05,2.71E-03
Tetrad,CPC Fisher Z,-,0.001,50,6,100,0.03,0.02,0,0.02,0.02,0.06,5.11E-03
Tetrad,CPC-Stable Fisher Z,-,0.01,50,6,100,0.02,0.03,0.11,0.03,0.03,0.05,5.21E-03
Tetrad,CPC-Stable Fisher Z,-,0.001,50,6,100,0.02,0.02,0,0.02,0.03,0.06,2.59E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,6,100,0.05,0.06,0.09,0.08,0.05,0.12,7.76E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,6,100,0.05,0.05,0.09,0.07,0.05,0.11,9.24E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,6,100,0.04,0.05,0.1,0.05,0.05,0.06,5.78E-03
Tetrad,fGES (unfaith) BIC,2,-,50,6,100,0.06,0.06,0.09,0.08,0.07,0.13,0.01
Tetrad,fGES (unfaith) BIC,4,-,50,6,100,0.04,0.03,0.07,0.05,0.04,0.08,4.40E-03
Tetrad,fGES (faith) Fisher Z,-,0.001,50,6,100,0.04,0.04,0.09,0.06,0.04,0.11,4.27E-03
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,6,100,0.05,0.03,0.1,0.05,0.04,0.11,6.07E-03
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,6,100,0.04,0.04,0.1,0.03,0.05,0.05,1.95E-03
Tetrad,fGES (faith) BIC,2,-,50,6,100,0.06,0.05,0.09,0.07,0.05,0.12,4.90E-03
Tetrad,fGES (faith) BIC,4,-,50,6,100,0.04,0.03,0.07,0.04,0.03,0.07,4.03E-03
BN Learn,MMPC,-,0.01,50,6,100,0.02,0.02,0,0,0.02,0,8.40E-03
BN Learn,MMPC,-,0.001,50,6,100,0.03,0.02,0,0,0.03,0,5.18E-03
BN Learn,Grow Shrink,-,0.01,50,6,100,0.03,0.03,0.12,0.06,0.04,0.09,0.03
BN Learn,Grow Shrink,-,0.001,50,6,100,0.02,0.03,0.13,0.05,0.03,0.07,0.02
BN Learn,IAMB,-,0.01,50,6,100,0.01,0.03,0.12,0.05,0.02,0.09,0.02
BN Learn,IAMB,-,0.001,50,6,100,0.02,0.03,0.12,0.06,0.03,0.07,0.05
BN Learn,fIAMB,-,0.01,50,6,100,0.02,0.03,0.08,0.05,0.03,0.08,0.03
BN Learn,fIAMB,-,0.001,50,6,100,0.02,0.02,0.16,0.04,0.02,0.07,0.03
BN Learn,iIAMB,-,0.01,50,6,100,0.01,0.03,0.11,0.05,0.03,0.08,0.02
BN Learn,iIAMB,-,0.001,50,6,100,0.02,0.02,0.15,0.05,0.02,0.07,0.01
BN Learn,shPC,-,0.01,50,6,100,0.03,0.03,0,0,0.03,0,4.05E-03
BN Learn,shPC,-,0.001,50,6,100,0.02,0.02,0,0,0.03,0,2.63E-03
BN Learn,MMHC,-,-,50,6,100,0.02,0.02,0.08,0.03,0.02,0.08,0.05
BN Learn,IAMB Cor,-,0.01,50,6,100,0.01,0.03,0.12,0.05,0.02,0.09,0.02
BN Learn,IAMB Cor,-,0.001,50,6,100,0.02,0.03,0.12,0.06,0.03,0.07,9.45E-03
BN Learn,IAMB Mi-G,-,0.01,50,6,100,0.02,0.03,0.1,0.05,0.02,0.08,0.03
BN Learn,IAMB Mi-G,-,0.001,50,6,100,0.02,0.03,0.12,0.06,0.03,0.07,0.01
BN Learn,IAMB Mi-G-Sh,-,0.01,50,6,100,0.02,0.02,0.09,0.06,0.02,0.07,0.03
BN Learn,IAMB Mi-G-Sh,-,0.001,50,6,100,0.01,0.02,0,0.04,0.02,0.05,8.51E-03
BN Learn,IAMB Zf,-,0.01,50,6,100,0.01,0.03,0.12,0.05,0.02,0.09,0.05
BN Learn,IAMB Zf,-,0.001,50,6,100,0.02,0.02,0.13,0.05,0.03,0.07,9.59E-03
PC Alg,PC Fisher Z,-,0.01,50,6,100,0.02,0.03,0.09,0.04,0.03,0.08,0.04
PC Alg,PC Fisher Z,-,0.001,50,6,100,0.02,0.02,0.11,0.02,0.03,0.07,0.01
PC Alg,PC-Stable Fisher Z,-,0.01,50,6,100,0.02,0.03,0.09,0.04,0.03,0.08,0.05
PC Alg,PC-Stable Fisher Z,-,0.001,50,6,100,0.02,0.02,0.11,0.02,0.03,0.07,0.01
PC Alg,CPC Fisher Z,-,0.01,50,6,100,0.02,0.03,0.12,0.03,0.03,0.05,0.21
PC Alg,CPC Fisher Z,-,0.001,50,6,100,0.02,0.02,0,0.02,0.03,0.06,0.03
PC Alg,CPC (majority) Fisher Z,-,0.01,50,6,100,0.02,0.03,0.06,0.04,0.03,0.05,0.05
PC Alg,CPC (majority) Fisher Z,-,0.001,50,6,100,0.02,0.02,0.1,0.02,0.03,0.05,0.08
PC Alg,GES BIC,2,-,50,6,100,0.05,0.06,0.09,0.07,0.06,0.12,0.04
PC Alg,GES BIC,4,-,50,6,100,0.04,0.04,0.1,0.04,0.04,0.07,0.01
MATLAB,PC Fisher Z,-,0.01,50,6,100,0.03,0.03,0.07,0.04,0.03,0.06,0.1
MATLAB,PC Fisher Z,-,0.001,50,6,100,0.02,0.02,0.12,0.03,0.02,0.08,0.06
Tetrad,PC Fisher Z,-,0.01,50,6,500,0.04,0.04,0.05,0.04,0.04,0.07,0.01
Tetrad,PC Fisher Z,-,0.001,50,6,500,0.04,0.03,0.07,0.04,0.03,0.08,0.01
Tetrad,PC-Stable Fisher Z,-,0.01,50,6,500,0.03,0.04,0.07,0.04,0.04,0.09,0.1
Tetrad,PC-Stable Fisher Z,-,0.001,50,6,500,0.03,0.03,0.07,0.04,0.04,0.08,0.02
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,6,500,0.03,0.04,0.1,0.07,0.04,0.13,0.02
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,6,500,0.03,0.03,0.07,0.05,0.04,0.08,0.09
Tetrad,CPC Fisher Z,-,0.01,50,6,500,0.04,0.04,0.05,0.06,0.04,0.07,0.12
Tetrad,CPC Fisher Z,-,0.001,50,6,500,0.04,0.03,0.04,0.04,0.03,0.04,0.02
Tetrad,CPC-Stable Fisher Z,-,0.01,50,6,500,0.03,0.04,0.05,0.06,0.04,0.07,0.06
Tetrad,CPC-Stable Fisher Z,-,0.001,50,6,500,0.03,0.03,0.05,0.05,0.04,0.05,0.01
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,6,500,0.09,0.04,0.12,0.08,0.08,0.18,0.17
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,6,500,0.08,0.05,0.11,0.09,0.07,0.18,0.11
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,6,500,0.06,0.05,0.1,0.07,0.06,0.14,0.04
Tetrad,fGES (unfaith) BIC,2,-,50,6,500,0.08,0.05,0.11,0.09,0.07,0.18,0.12
Tetrad,fGES (unfaith) BIC,4,-,50,6,500,0.06,0.04,0.09,0.06,0.05,0.13,0.05
Tetrad,fGES (faith) Fisher Z,-,0.001,50,6,500,0.08,0.05,0.12,0.08,0.08,0.18,0.18
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,6,500,0.08,0.05,0.11,0.09,0.07,0.17,0.11
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,6,500,0.06,0.04,0.1,0.06,0.05,0.13,0.03
Tetrad,fGES (faith) BIC,2,-,50,6,500,0.08,0.05,0.11,0.09,0.07,0.18,0.12
Tetrad,fGES (faith) BIC,4,-,50,6,500,0.06,0.03,0.09,0.05,0.04,0.12,0.04
BN Learn,MMPC,-,0.01,50,6,500,0.03,0.03,0,0,0.03,0,0.06
BN Learn,MMPC,-,0.001,50,6,500,0.02,0.04,0,0,0.04,0,0.08
BN Learn,Grow Shrink,-,0.01,50,6,500,5.73E-03,0.05,0.04,0.05,0.03,0.06,3.59
BN Learn,Grow Shrink,-,0.001,50,6,500,5.77E-03,0.03,0.05,0.04,0.02,0.07,0.41
BN Learn,IAMB,-,0.01,50,6,500,5.03E-03,0.04,0.07,0.06,0.02,0.09,0.76
BN Learn,IAMB,-,0.001,50,6,500,5.14E-03,0.04,0.04,0.04,0.03,0.05,0.15
BN Learn,fIAMB,-,0.01,50,6,500,5.58E-03,0.04,0.04,0.04,0.03,0.06,1.52
BN Learn,fIAMB,-,0.001,50,6,500,5.63E-03,0.03,0.05,0.04,0.02,0.06,0.29
BN Learn,iIAMB,-,0.01,50,6,500,5.00E-03,0.04,0.05,0.05,0.02,0.07,0.74
BN Learn,iIAMB,-,0.001,50,6,500,5.04E-03,0.03,0.03,0.04,0.02,0.05,0.09
BN Learn,shPC,-,0.01,50,6,500,0.03,0.04,0,0,0.03,0,0.03
BN Learn,shPC,-,0.001,50,6,500,0.03,0.04,0,0,0.04,0,0.07
BN Learn,MMHC,-,-,50,6,500,0.03,0.04,0.04,0.04,0.04,0.06,0.19
BN Learn,IAMB Cor,-,0.01,50,6,500,5.03E-03,0.04,0.07,0.06,0.02,0.09,0.93
BN Learn,IAMB Cor,-,0.001,50,6,500,5.14E-03,0.04,0.04,0.04,0.03,0.05,0.1
BN Learn,IAMB Mi-G,-,0.01,50,6,500,5.01E-03,0.04,0.07,0.06,0.02,0.09,1.65
BN Learn,IAMB Mi-G,-,0.001,50,6,500,5.06E-03,0.04,0.05,0.04,0.03,0.06,0.12
BN Learn,IAMB Mi-G-Sh,-,0.01,50,6,500,6.26E-03,0.03,0.05,0.05,0.02,0.07,0.91
BN Learn,IAMB Mi-G-Sh,-,0.001,50,6,500,3.59E-03,0.03,0.03,0.03,0.02,0.04,0.18
BN Learn,IAMB Zf,-,0.01,50,6,500,5.03E-03,0.04,0.07,0.06,0.02,0.09,0.81
BN Learn,IAMB Zf,-,0.001,50,6,500,5.10E-03,0.04,0.04,0.03,0.03,0.05,0.11
PC Alg,PC Fisher Z,-,0.01,50,6,500,0.03,0.04,0.08,0.06,0.04,0.1,0.25
PC Alg,PC Fisher Z,-,0.001,50,6,500,0.03,0.03,0.09,0.06,0.04,0.11,0.08
PC Alg,PC-Stable Fisher Z,-,0.01,50,6,500,0.03,0.04,0.08,0.06,0.04,0.1,0.14
PC Alg,PC-Stable Fisher Z,-,0.001,50,6,500,0.03,0.03,0.09,0.06,0.04,0.11,0.08
PC Alg,CPC Fisher Z,-,0.01,50,6,500,0.03,0.04,0.04,0.05,0.04,0.05,0.7
PC Alg,CPC Fisher Z,-,0.001,50,6,500,0.03,0.03,0.04,0.04,0.04,0.03,0.27
PC Alg,CPC (majority) Fisher Z,-,0.01,50,6,500,0.03,0.04,0.08,0.07,0.04,0.11,0.49
PC Alg,CPC (majority) Fisher Z,-,0.001,50,6,500,0.03,0.03,0.06,0.05,0.04,0.08,0.32
PC Alg,GES BIC,2,-,50,6,500,0.07,0.05,0.1,0.07,0.06,0.15,0.07
PC Alg,GES BIC,4,-,50,6,500,0.05,0.07,0.1,0.08,0.06,0.15,0.03
MATLAB,PC Fisher Z,-,0.01,50,6,500,0.04,0.04,0.08,0.06,0.04,0.11,0.21
MATLAB,PC Fisher Z,-,0.001,50,6,500,0.04,0.03,0.09,0.05,0.03,0.11,0.18
Tetrad,PC Fisher Z,-,0.01,50,6,1000,0.04,0.05,0.09,0.06,0.05,0.12,0.06
Tetrad,PC Fisher Z,-,0.001,50,6,1000,0.03,0.04,0.08,0.06,0.04,0.11,0.07
Tetrad,PC-Stable Fisher Z,-,0.01,50,6,1000,0.02,0.05,0.09,0.07,0.04,0.12,0.08
Tetrad,PC-Stable Fisher Z,-,0.001,50,6,1000,0.02,0.05,0.08,0.06,0.04,0.11,0.02
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,6,1000,0.02,0.05,0.06,0.06,0.04,0.08,0.07
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,6,1000,0.02,0.05,0.07,0.06,0.04,0.09,0.08
Tetrad,CPC Fisher Z,-,0.01,50,6,1000,0.04,0.05,0.05,0.06,0.05,0.07,0.29
Tetrad,CPC Fisher Z,-,0.001,50,6,1000,0.03,0.04,0.04,0.06,0.04,0.06,0.13
Tetrad,CPC-Stable Fisher Z,-,0.01,50,6,1000,0.02,0.05,0.04,0.07,0.04,0.06,0.21
Tetrad,CPC-Stable Fisher Z,-,0.001,50,6,1000,0.02,0.05,0.04,0.07,0.04,0.07,0.07
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,6,1000,0.13,0.04,0.17,0.13,0.11,0.28,1.27
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,6,1000,0.14,0.04,0.17,0.13,0.11,0.28,0.99
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,6,1000,0.1,0.06,0.15,0.13,0.09,0.24,0.23
Tetrad,fGES (unfaith) BIC,2,-,50,6,1000,0.14,0.04,0.17,0.13,0.11,0.28,0.93
Tetrad,fGES (unfaith) BIC,4,-,50,6,1000,0.11,0.06,0.15,0.12,0.1,0.25,0.28
Tetrad,fGES (faith) Fisher Z,-,0.001,50,6,1000,0.14,0.04,0.17,0.13,0.11,0.28,1.23
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,6,1000,0.14,0.05,0.17,0.13,0.11,0.28,1.01
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,6,1000,0.1,0.06,0.14,0.12,0.09,0.22,0.22
Tetrad,fGES (faith) BIC,2,-,50,6,1000,0.14,0.05,0.17,0.13,0.11,0.28,0.99
Tetrad,fGES (faith) BIC,4,-,50,6,1000,0.1,0.06,0.14,0.12,0.09,0.23,0.24
BN Learn,MMPC,-,0.01,50,6,1000,0.02,0.05,0,0,0.04,0,0.17
BN Learn,MMPC,-,0.001,50,6,1000,0.02,0.04,0,0,0.04,0,0.06
BN Learn,Grow Shrink,-,0.01,50,6,1000,0.31,0.19,0.2,0.11,0.24,0.05,11.02
BN Learn,Grow Shrink,-,0.001,50,6,1000,0.32,0.18,0.19,0.09,0.23,0.03,7.38
BN Learn,IAMB,-,0.01,50,6,1000,0.31,0.19,0.18,0.1,0.24,0.03,3.26
BN Learn,IAMB,-,0.001,50,6,1000,7.48E-03,0.05,0.05,0.05,0.03,0.07,12.08
BN Learn,fIAMB,-,0.01,50,6,1000,7.69E-03,0.06,0.07,0.08,0.04,0.1,68.54
BN Learn,fIAMB,-,0.001,50,6,1000,8.59E-03,0.05,0.08,0.06,0.03,0.1,9.59
BN Learn,iIAMB,-,0.01,50,6,1000,9.49E-03,0.05,0.09,0.07,0.03,0.12,247.67
BN Learn,iIAMB,-,0.001,50,6,1000,7.53E-03,0.05,0.06,0.06,0.03,0.09,7.39
BN Learn,shPC,-,0.01,50,6,1000,0.03,0.06,0,0,0.05,0,0.05
BN Learn,shPC,-,0.001,50,6,1000,0.02,0.05,0,0,0.04,0,0.09
BN Learn,MMHC,-,-,50,6,1000,0.02,0.05,0.06,0.07,0.03,0.1,0.36
BN Learn,IAMB Cor,-,0.01,50,6,1000,6.76E-03,0.05,0.09,0.07,0.03,0.13,186.4
BN Learn,IAMB Cor,-,0.001,50,6,1000,7.48E-03,0.05,0.05,0.05,0.03,0.07,10.55
BN Learn,IAMB Mi-G,-,0.01,50,6,1000,7.04E-03,0.05,0.09,0.07,0.04,0.12,178.62
BN Learn,IAMB Mi-G,-,0.001,50,6,1000,7.50E-03,0.05,0.05,0.05,0.03,0.07,12.3
BN Learn,IAMB Mi-G-Sh,-,0.01,50,6,1000,9.27E-03,0.05,0.08,0.07,0.04,0.11,43.87
BN Learn,IAMB Mi-G-Sh,-,0.001,50,6,1000,5.30E-03,0.04,0.07,0.06,0.03,0.09,3.84
BN Learn,IAMB Zf,-,0.01,50,6,1000,6.76E-03,0.05,0.09,0.07,0.03,0.13,183.57
BN Learn,IAMB Zf,-,0.001,50,6,1000,7.48E-03,0.05,0.05,0.05,0.03,0.07,11.74
PC Alg,PC Fisher Z,-,0.01,50,6,1000,0.02,0.05,0.07,0.04,0.04,0.09,0.3
PC Alg,PC Fisher Z,-,0.001,50,6,1000,0.02,0.05,0.07,0.04,0.04,0.09,0.1
PC Alg,PC-Stable Fisher Z,-,0.01,50,6,1000,0.02,0.05,0.07,0.04,0.04,0.09,0.22
PC Alg,PC-Stable Fisher Z,-,0.001,50,6,1000,0.02,0.05,0.07,0.04,0.04,0.09,0.09
PC Alg,CPC Fisher Z,-,0.01,50,6,1000,0.02,0.05,0.05,0.07,0.04,0.08,1.36
PC Alg,CPC Fisher Z,-,0.001,50,6,1000,0.02,0.05,0.06,0.07,0.04,0.08,0.67
PC Alg,CPC (majority) Fisher Z,-,0.01,50,6,1000,0.02,0.05,0.06,0.05,0.04,0.07,1.22
PC Alg,CPC (majority) Fisher Z,-,0.001,50,6,1000,0.02,0.05,0.06,0.04,0.04,0.07,0.78
PC Alg,GES BIC,2,-,50,6,1000,0.13,0.06,0.18,0.14,0.11,0.29,0.14
PC Alg,GES BIC,4,-,50,6,1000,0.1,0.08,0.15,0.13,0.1,0.24,0.03
MATLAB,PC Fisher Z,-,0.01,50,6,1000,0.04,0.05,0.08,0.05,0.05,0.11,0.21
MATLAB,PC Fisher Z,-,0.001,50,6,1000,0.04,0.05,0.07,0.05,0.05,0.1,0.15
Tetrad,PC Fisher Z,-,0.01,100,2,100,0.02,0.05,0.1,0.06,0.03,0.11,1.51E-03
Tetrad,PC Fisher Z,-,0.001,100,2,100,0.03,0.04,0.1,0.05,0.03,0.09,0.01
Tetrad,PC-Stable Fisher Z,-,0.01,100,2,100,0.03,0.04,0.11,0.06,0.03,0.12,6.75E-04
Tetrad,PC-Stable Fisher Z,-,0.001,100,2,100,0.02,0.04,0.09,0.04,0.03,0.07,5.16E-04
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,2,100,0.03,0.04,0.11,0.05,0.03,0.09,1.51E-03
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,2,100,0.02,0.04,0.07,0.06,0.03,0.07,1.42E-03
Tetrad,CPC Fisher Z,-,0.01,100,2,100,0.02,0.05,0.05,0.06,0.03,0.06,4.14E-03
Tetrad,CPC Fisher Z,-,0.001,100,2,100,0.03,0.04,0,0.03,0.03,0.06,8.06E-03
Tetrad,CPC-Stable Fisher Z,-,0.01,100,2,100,0.03,0.04,0.03,0.06,0.03,0.06,1.10E-03
Tetrad,CPC-Stable Fisher Z,-,0.001,100,2,100,0.02,0.04,0,0.02,0.03,0.06,1.81E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,2,100,0.03,0.03,0.07,0.05,0.02,0.07,2.75E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,2,100,0.02,0.05,0.07,0.08,0.03,0.08,1.58E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,2,100,0.01,0.04,0.06,0.02,0.04,0.03,1.07E-03
Tetrad,fGES (unfaith) BIC,2,-,100,2,100,0.02,0.03,0.06,0.05,0.02,0.07,5.55E-03
Tetrad,fGES (unfaith) BIC,4,-,100,2,100,0.02,0.04,0.08,0.08,0.03,0.09,1.06E-03
Tetrad,fGES (faith) Fisher Z,-,0.001,100,2,100,0.03,0.03,0.07,0.06,0.02,0.07,2.21E-03
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,2,100,0.02,0.05,0.07,0.08,0.03,0.08,1.63E-03
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,2,100,0.01,0.04,0.06,0.02,0.04,0.03,1.29E-03
Tetrad,fGES (faith) BIC,2,-,100,2,100,0.02,0.03,0.05,0.05,0.02,0.07,2.36E-03
Tetrad,fGES (faith) BIC,4,-,100,2,100,0.02,0.04,0.08,0.08,0.03,0.09,1.48E-03
BN Learn,MMPC,-,0.01,100,2,100,0.02,0.04,0,0,0.03,0,0.02
BN Learn,MMPC,-,0.001,100,2,100,0.02,0.04,0,0,0.03,0,0.02
BN Learn,Grow Shrink,-,0.01,100,2,100,0.03,0.04,0.05,0.06,0.03,0.05,0.06
BN Learn,Grow Shrink,-,0.001,100,2,100,0.02,0.04,0.09,0.04,0.03,0.05,0.09
BN Learn,IAMB,-,0.01,100,2,100,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,2,100,0.02,0.04,0.08,0.05,0.03,0.06,0.03
BN Learn,fIAMB,-,0.01,100,2,100,0.02,0.04,0.05,0.06,0.03,0.04,0.05
BN Learn,fIAMB,-,0.001,100,2,100,0.02,0.05,0.07,0.05,0.04,0.05,0.04
BN Learn,iIAMB,-,0.01,100,2,100,0.03,0.04,0.09,0.07,0.03,0.06,0.04
BN Learn,iIAMB,-,0.001,100,2,100,0.02,0.04,0.08,0.05,0.03,0.06,0.02
BN Learn,shPC,-,0.01,100,2,100,0.02,0.04,0,0,0.03,0,6.64E-03
BN Learn,shPC,-,0.001,100,2,100,0.02,0.03,0,0,0.03,0,7.94E-03
BN Learn,MMHC,-,-,100,2,100,0.03,0.05,0.07,0.08,0.04,0.12,0.09
BN Learn,IAMB Cor,-,0.01,100,2,100,0.03,0.04,0.09,0.07,0.03,0.08,0.05
BN Learn,IAMB Cor,-,0.001,100,2,100,0.02,0.04,0.08,0.05,0.03,0.06,0.01
BN Learn,IAMB Mi-G,-,0.01,100,2,100,0.03,0.04,0.1,0.07,0.04,0.08,0.06
BN Learn,IAMB Mi-G,-,0.001,100,2,100,0.03,0.04,0.08,0.04,0.03,0.05,0.02
BN Learn,IAMB Mi-G-Sh,-,0.01,100,2,100,0.01,0.03,0.09,0.05,0.02,0.06,0.03
BN Learn,IAMB Mi-G-Sh,-,0.001,100,2,100,0.01,0.04,0,0.04,0.03,0.07,0.01
BN Learn,IAMB Zf,-,0.01,100,2,100,0.03,0.04,0.1,0.07,0.03,0.08,0.06
BN Learn,IAMB Zf,-,0.001,100,2,100,0.03,0.03,0.08,0.04,0.03,0.06,0.01
PC Alg,PC Fisher Z,-,0.01,100,2,100,0.03,0.04,0.07,0.04,0.03,0.08,0.07
PC Alg,PC Fisher Z,-,0.001,100,2,100,0.02,0.04,0.08,0.05,0.03,0.08,0.02
PC Alg,PC-Stable Fisher Z,-,0.01,100,2,100,0.03,0.04,0.07,0.04,0.03,0.08,0.02
PC Alg,PC-Stable Fisher Z,-,0.001,100,2,100,0.02,0.04,0.08,0.05,0.03,0.08,5.03E-03
PC Alg,CPC Fisher Z,-,0.01,100,2,100,0.03,0.04,0.05,0.05,0.03,0.06,0.03
PC Alg,CPC Fisher Z,-,0.001,100,2,100,0.02,0.04,0,0.03,0.03,0.04,0.03
PC Alg,CPC (majority) Fisher Z,-,0.01,100,2,100,0.03,0.04,0.07,0.06,0.03,0.05,0.03
PC Alg,CPC (majority) Fisher Z,-,0.001,100,2,100,0.02,0.04,0.02,0.06,0.03,0.07,0.06
PC Alg,GES BIC,2,-,100,2,100,0.02,0.04,0.06,0.06,0.03,0.08,0.02
PC Alg,GES BIC,4,-,100,2,100,0.01,0.05,0.05,0.04,0.04,0.05,9.19E-03
MATLAB,PC Fisher Z,-,0.01,100,2,100,0.03,0.05,0.07,0.04,0.03,0.08,0.15
MATLAB,PC Fisher Z,-,0.001,100,2,100,0.03,0.04,0.08,0.05,0.03,0.09,0.12
Tetrad,PC Fisher Z,-,0.01,100,2,500,0.02,0.02,0.07,0.06,0.02,0.11,0.02
Tetrad,PC Fisher Z,-,0.001,100,2,500,5.67E-03,0.02,0.1,0.09,0.01,0.16,6.62E-03
Tetrad,PC-Stable Fisher Z,-,0.01,100,2,500,0.02,0.02,0.06,0.07,0.02,0.1,0.01
Tetrad,PC-Stable Fisher Z,-,0.001,100,2,500,5.67E-03,0.02,0.07,0.07,0.01,0.12,4.42E-03
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,2,500,0.02,0.02,0.04,0.06,0.02,0.07,0.02
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,2,500,5.67E-03,0.02,0.03,0.07,0.01,0.08,0.06
Tetrad,CPC Fisher Z,-,0.01,100,2,500,0.02,0.02,0.02,0.07,0.02,0.06,0.02
Tetrad,CPC Fisher Z,-,0.001,100,2,500,5.67E-03,0.02,0.03,0.06,0.01,0.05,0.04
Tetrad,CPC-Stable Fisher Z,-,0.01,100,2,500,0.02,0.02,0.02,0.07,0.02,0.06,0.02
Tetrad,CPC-Stable Fisher Z,-,0.001,100,2,500,5.67E-03,0.02,0.03,0.06,0.01,0.05,0.02
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,2,500,0.02,9.66E-03,0.03,0.04,0.01,0.04,6.43E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,2,500,0.01,0.02,0.03,0.03,9.97E-03,0.03,4.79E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,2,500,0.01,0.03,0.03,0.08,0.02,0.06,4.14E-03
Tetrad,fGES (unfaith) BIC,2,-,100,2,500,0.02,0.01,0.03,0.05,0.01,0.03,4.67E-03
Tetrad,fGES (unfaith) BIC,4,-,100,2,500,0.01,0.03,0.03,0.06,0.01,0.04,3.68E-03
Tetrad,fGES (faith) Fisher Z,-,0.001,100,2,500,0.01,0.01,0.03,0.04,9.44E-03,0.04,6.41E-03
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,2,500,0.01,0.02,0.03,0.03,0.01,0.03,7.62E-03
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,2,500,7.72E-03,0.03,0.02,0.07,0.02,0.06,2.59E-03
Tetrad,fGES (faith) BIC,2,-,100,2,500,0.02,0.02,0.03,0.05,0.01,0.04,4.52E-03
Tetrad,fGES (faith) BIC,4,-,100,2,500,0.01,0.03,0.03,0.06,0.01,0.04,4.72E-03
BN Learn,MMPC,-,0.01,100,2,500,0.02,0.03,0,0,0.02,0,0.05
BN Learn,MMPC,-,0.001,100,2,500,5.75E-03,0.03,0,0,0.02,0,0.03
BN Learn,Grow Shrink,-,0.01,100,2,500,0.03,0.02,0.07,0.06,0.01,0.08,0.53
BN Learn,Grow Shrink,-,0.001,100,2,500,5.65E-03,0.03,0.05,0.09,0.01,0.07,0.19
BN Learn,IAMB,-,0.01,100,2,500,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,2,500,5.65E-03,0.02,0.06,0.09,0.01,0.07,0.16
BN Learn,fIAMB,-,0.01,100,2,500,0.02,0.02,0.07,0.06,0.01,0.07,0.05
BN Learn,fIAMB,-,0.001,100,2,500,5.65E-03,0.03,0.05,0.09,0.01,0.07,0.22
BN Learn,iIAMB,-,0.01,100,2,500,0.02,0.02,0.06,0.06,0.01,0.07,0.33
BN Learn,iIAMB,-,0.001,100,2,500,5.65E-03,0.02,0.06,0.09,0.01,0.07,0.04
BN Learn,shPC,-,0.01,100,2,500,0.02,0.02,0,0,0.02,0,0.01
BN Learn,shPC,-,0.001,100,2,500,5.68E-03,0.03,0,0,0.01,0,0.04
BN Learn,MMHC,-,-,100,2,500,0.04,0.02,0.07,0.06,0.03,0.13,0.13
BN Learn,IAMB Cor,-,0.01,100,2,500,0.02,0.02,0.06,0.06,0.01,0.07,0.13
BN Learn,IAMB Cor,-,0.001,100,2,500,5.65E-03,0.02,0.06,0.09,0.01,0.07,0.05
BN Learn,IAMB Mi-G,-,0.01,100,2,500,0.02,0.02,0.06,0.06,0.01,0.07,0.07
BN Learn,IAMB Mi-G,-,0.001,100,2,500,5.65E-03,0.02,0.06,0.09,0.01,0.07,0.04
BN Learn,IAMB Mi-G-Sh,-,0.01,100,2,500,0.02,0.02,0.05,0.06,7.38E-03,0.08,0.12
BN Learn,IAMB Mi-G-Sh,-,0.001,100,2,500,5.39E-03,0.02,0.05,0.09,0.01,0.06,0.06
BN Learn,IAMB Zf,-,0.01,100,2,500,0.02,0.02,0.06,0.06,0.01,0.07,0.08
BN Learn,IAMB Zf,-,0.001,100,2,500,5.65E-03,0.02,0.06,0.09,0.01,0.07,0.04
PC Alg,PC Fisher Z,-,0.01,100,2,500,0.02,0.02,0.06,0.03,0.02,0.09,0.17
PC Alg,PC Fisher Z,-,0.001,100,2,500,5.67E-03,0.02,0.05,0.05,0.01,0.08,0.03
PC Alg,PC-Stable Fisher Z,-,0.01,100,2,500,0.02,0.02,0.06,0.03,0.02,0.09,0.07
PC Alg,PC-Stable Fisher Z,-,0.001,100,2,500,5.67E-03,0.02,0.05,0.05,0.01,0.08,0.02
PC Alg,CPC Fisher Z,-,0.01,100,2,500,0.02,0.02,0.02,0.08,0.02,0.06,0.31
PC Alg,CPC Fisher Z,-,0.001,100,2,500,5.67E-03,0.02,0.02,0.07,0.01,0.05,0.14
PC Alg,CPC (majority) Fisher Z,-,0.01,100,2,500,0.02,0.02,0.03,0.07,0.02,0.07,0.27
PC Alg,CPC (majority) Fisher Z,-,0.001,100,2,500,5.67E-03,0.02,0.03,0.06,0.01,0.06,0.18
PC Alg,GES BIC,2,-,100,2,500,0.01,0.02,0.03,0.05,9.65E-03,0.03,0.04
PC Alg,GES BIC,4,-,100,2,500,7.50E-03,0.03,0.03,0.08,0.02,0.06,0.02
MATLAB,PC Fisher Z,-,0.01,100,2,500,0.02,0.02,0.07,0.03,0.02,0.11,0.15
MATLAB,PC Fisher Z,-,0.001,100,2,500,5.67E-03,0.02,0.05,0.04,0.01,0.07,0.09
Tetrad,PC Fisher Z,-,0.01,100,2,1000,0.03,9.66E-03,0.05,0.06,0.02,0.08,0.02
Tetrad,PC Fisher Z,-,0.001,100,2,1000,7.16E-03,0.02,0.05,0.06,8.61E-03,0.08,0.02
Tetrad,PC-Stable Fisher Z,-,0.01,100,2,1000,0.03,9.66E-03,0.07,0.06,0.02,0.1,0.08
Tetrad,PC-Stable Fisher Z,-,0.001,100,2,1000,7.16E-03,0.02,0.06,0.04,9.48E-03,0.08,9.70E-03
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,2,1000,0.03,9.66E-03,0.05,0.05,0.02,0.06,0.04
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,2,1000,7.16E-03,0.02,0.04,0.06,9.48E-03,0.06,0.02
Tetrad,CPC Fisher Z,-,0.01,100,2,1000,0.03,9.66E-03,0.01,0.07,0.02,0.06,0.09
Tetrad,CPC Fisher Z,-,0.001,100,2,1000,7.16E-03,0.02,0.01,0.05,8.61E-03,0.04,0.04
Tetrad,CPC-Stable Fisher Z,-,0.01,100,2,1000,0.03,9.66E-03,0.01,0.07,0.02,0.06,0.11
Tetrad,CPC-Stable Fisher Z,-,0.001,100,2,1000,7.16E-03,0.02,0.01,0.05,9.48E-03,0.04,0.05
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,2,1000,0.02,6.99E-03,0.03,0.07,0.01,0.06,0.02
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,2,1000,0.02,0.01,0.04,0.07,8.60E-03,0.07,0.01
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,2,1000,7.19E-03,0.02,0.04,0.05,0.01,0.06,7.04E-03
Tetrad,fGES (unfaith) BIC,2,-,100,2,1000,0.01,0.01,0.03,0.08,8.30E-03,0.07,4.96E-03
Tetrad,fGES (unfaith) BIC,4,-,100,2,1000,7.16E-03,0.02,0.04,0.06,8.97E-03,0.07,4.81E-03
Tetrad,fGES (faith) Fisher Z,-,0.001,100,2,1000,0.02,6.32E-03,0.03,0.06,9.72E-03,0.06,8.02E-03
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,2,1000,0.02,0.01,0.04,0.07,8.21E-03,0.06,5.17E-03
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,2,1000,7.24E-03,0.02,0.04,0.05,9.86E-03,0.06,5.58E-03
Tetrad,fGES (faith) BIC,2,-,100,2,1000,0.01,0.01,0.03,0.07,8.46E-03,0.06,4.48E-03
Tetrad,fGES (faith) BIC,4,-,100,2,1000,7.21E-03,0.01,0.04,0.06,8.18E-03,0.07,4.57E-03
BN Learn,MMPC,-,0.01,100,2,1000,0.03,0.01,0,0,0.01,0,0.08
BN Learn,MMPC,-,0.001,100,2,1000,7.17E-03,0.02,0,0,9.29E-03,0,0.05
BN Learn,Grow Shrink,-,0.01,100,2,1000,0.02,9.94E-03,0.05,0.07,0.01,0.06,1.44
BN Learn,Grow Shrink,-,0.001,100,2,1000,6.80E-03,0.01,0.03,0.06,6.56E-03,0.05,0.71
BN Learn,IAMB,-,0.01,100,2,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,2,1000,7.10E-03,0.01,0.03,0.04,8.50E-03,0.04,0.17
BN Learn,fIAMB,-,0.01,100,2,1000,0.02,9.19E-03,0.06,0.07,0.01,0.06,0.15
BN Learn,fIAMB,-,0.001,100,2,1000,7.08E-03,0.01,0.03,0.06,6.97E-03,0.04,0.21
BN Learn,iIAMB,-,0.01,100,2,1000,0.03,7.89E-03,0.05,0.07,0.01,0.06,0.22
BN Learn,iIAMB,-,0.001,100,2,1000,7.10E-03,0.01,0.03,0.04,8.50E-03,0.04,0.13
BN Learn,shPC,-,0.01,100,2,1000,0.03,9.49E-03,0,0,0.01,0,0.02
BN Learn,shPC,-,0.001,100,2,1000,7.15E-03,0.02,0,0,8.39E-03,0,0.07
BN Learn,MMHC,-,-,100,2,1000,0.03,7.89E-03,0.05,0.06,0.02,0.1,0.25
BN Learn,IAMB Cor,-,0.01,100,2,1000,0.03,7.89E-03,0.05,0.07,0.01,0.06,0.16
BN Learn,IAMB Cor,-,0.001,100,2,1000,7.10E-03,0.01,0.03,0.04,8.50E-03,0.04,0.11
BN Learn,IAMB Mi-G,-,0.01,100,2,1000,0.03,8.76E-03,0.05,0.07,0.02,0.06,0.18
BN Learn,IAMB Mi-G,-,0.001,100,2,1000,7.10E-03,0.01,0.03,0.04,8.50E-03,0.04,0.11
BN Learn,IAMB Mi-G-Sh,-,0.01,100,2,1000,0.02,9.66E-03,0.04,0.07,8.32E-03,0.05,0.27
BN Learn,IAMB Mi-G-Sh,-,0.001,100,2,1000,4.98E-03,0.02,0.04,0.06,9.51E-03,0.05,0.2
BN Learn,IAMB Zf,-,0.01,100,2,1000,0.03,7.89E-03,0.05,0.07,0.01,0.06,0.2
BN Learn,IAMB Zf,-,0.001,100,2,1000,7.10E-03,0.01,0.03,0.04,8.50E-03,0.04,0.11
PC Alg,PC Fisher Z,-,0.01,100,2,1000,0.03,9.66E-03,0.05,0.03,0.02,0.05,0.12
PC Alg,PC Fisher Z,-,0.001,100,2,1000,7.16E-03,0.02,0.05,0.04,9.48E-03,0.07,0.13
PC Alg,PC-Stable Fisher Z,-,0.01,100,2,1000,0.03,9.66E-03,0.05,0.03,0.02,0.05,0.09
PC Alg,PC-Stable Fisher Z,-,0.001,100,2,1000,7.16E-03,0.02,0.05,0.04,9.48E-03,0.07,0.03
PC Alg,CPC Fisher Z,-,0.01,100,2,1000,0.03,9.66E-03,5.10E-03,0.07,0.02,0.05,0.48
PC Alg,CPC Fisher Z,-,0.001,100,2,1000,7.16E-03,0.02,5.45E-03,0.05,9.48E-03,0.04,0.37
PC Alg,CPC (majority) Fisher Z,-,0.01,100,2,1000,0.03,9.66E-03,0.03,0.05,0.02,0.04,0.52
PC Alg,CPC (majority) Fisher Z,-,0.001,100,2,1000,7.16E-03,0.02,0.01,0.06,9.48E-03,0.05,0.39
PC Alg,GES BIC,2,-,100,2,1000,7.03E-03,0.01,0.04,0.07,7.85E-03,0.07,0.04
PC Alg,GES BIC,4,-,100,2,1000,5.11E-03,0.02,0.04,0.07,0.01,0.08,0.03
MATLAB,PC Fisher Z,-,0.01,100,2,1000,0.03,9.66E-03,0.05,0.02,0.02,0.05,0.14
MATLAB,PC Fisher Z,-,0.001,100,2,1000,7.16E-03,0.02,0.05,0.04,9.48E-03,0.08,0.15
Tetrad,PC Fisher Z,-,0.01,100,4,100,0.02,0.02,0.06,0.02,0.02,0.06,7.87E-03
Tetrad,PC Fisher Z,-,0.001,100,4,100,9.61E-03,0.01,0.08,0.03,0.01,0.07,6.60E-03
Tetrad,PC-Stable Fisher Z,-,0.01,100,4,100,0.02,0.02,0.07,0.03,0.02,0.07,3.75E-03
Tetrad,PC-Stable Fisher Z,-,0.001,100,4,100,0.01,0.01,0.07,0.02,0.01,0.06,1.29E-03
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,4,100,0.02,0.02,0.04,0.03,0.02,0.04,5.89E-03
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,4,100,0.01,0.01,0.08,0.02,0.01,0.05,1.83E-03
Tetrad,CPC Fisher Z,-,0.01,100,4,100,0.02,0.02,0.05,0.03,0.02,0.03,0.01
Tetrad,CPC Fisher Z,-,0.001,100,4,100,9.61E-03,0.01,0.16,0.03,0.01,0.06,3.27E-03
Tetrad,CPC-Stable Fisher Z,-,0.01,100,4,100,0.02,0.02,0.02,0.03,0.02,0.03,0.04
Tetrad,CPC-Stable Fisher Z,-,0.001,100,4,100,0.01,0.01,0.16,0.03,0.01,0.06,2.13E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,4,100,0.02,0.03,0.05,0.04,0.02,0.07,0.01
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,4,100,0.02,0.04,0.06,0.05,0.03,0.07,7.85E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,4,100,0.01,0.03,0.1,0.03,0.03,0.02,2.82E-03
Tetrad,fGES (unfaith) BIC,2,-,100,4,100,0.03,0.04,0.06,0.06,0.03,0.1,0.03
Tetrad,fGES (unfaith) BIC,4,-,100,4,100,0.02,0.04,0.07,0.05,0.03,0.05,0.01
Tetrad,fGES (faith) Fisher Z,-,0.001,100,4,100,0.02,0.03,0.05,0.04,0.02,0.08,3.87E-03
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,4,100,0.02,0.03,0.06,0.04,0.02,0.07,5.68E-03
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,4,100,0.01,0.03,0.12,0.03,0.03,0.03,1.51E-03
Tetrad,fGES (faith) BIC,2,-,100,4,100,0.02,0.03,0.05,0.05,0.02,0.08,0.01
Tetrad,fGES (faith) BIC,4,-,100,4,100,8.07E-03,0.03,0.07,0.04,0.02,0.05,2.90E-03
BN Learn,MMPC,-,0.01,100,4,100,0.02,0.02,0,0,0.01,0,0.02
BN Learn,MMPC,-,0.001,100,4,100,6.68E-03,0.01,0,0,0.01,0,0.02
BN Learn,Grow Shrink,-,0.01,100,4,100,0.01,0.03,0.03,0.04,0.02,0.04,0.17
BN Learn,Grow Shrink,-,0.001,100,4,100,9.41E-03,0.02,0.08,0.04,0.02,0.04,0.04
BN Learn,IAMB,-,0.01,100,4,100,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,4,100,8.32E-03,0.03,0.16,0.04,0.02,0.07,0.03
BN Learn,fIAMB,-,0.01,100,4,100,0.01,0.02,0.06,0.04,0.02,0.05,0.04
BN Learn,fIAMB,-,0.001,100,4,100,8.21E-03,0.02,0.12,0.03,0.02,0.06,0.09
BN Learn,iIAMB,-,0.01,100,4,100,0.01,0.02,0.06,0.05,0.01,0.05,0.07
BN Learn,iIAMB,-,0.001,100,4,100,8.32E-03,0.03,0.14,0.05,0.02,0.07,0.04
BN Learn,shPC,-,0.01,100,4,100,0.02,0.01,0,0,0.01,0,8.01E-03
BN Learn,shPC,-,0.001,100,4,100,8.83E-03,0.01,0,0,0.01,0,0.02
BN Learn,MMHC,-,-,100,4,100,0.02,0.02,0.04,0.03,0.02,0.06,0.11
BN Learn,IAMB Cor,-,0.01,100,4,100,9.99E-03,0.02,0.07,0.04,0.01,0.06,0.08
BN Learn,IAMB Cor,-,0.001,100,4,100,8.32E-03,0.03,0.16,0.04,0.02,0.07,0.01
BN Learn,IAMB Mi-G,-,0.01,100,4,100,0.01,0.01,0.05,0.03,9.34E-03,0.06,0.09
BN Learn,IAMB Mi-G,-,0.001,100,4,100,8.32E-03,0.03,0.14,0.05,0.02,0.07,0.02
BN Learn,IAMB Mi-G-Sh,-,0.01,100,4,100,9.37E-03,0.02,0.11,0.05,0.02,0.09,0.12
BN Learn,IAMB Mi-G-Sh,-,0.001,100,4,100,8.66E-03,0.02,0.11,0.05,0.01,0.04,0.02
BN Learn,IAMB Zf,-,0.01,100,4,100,0.01,0.02,0.07,0.04,0.01,0.05,0.1
BN Learn,IAMB Zf,-,0.001,100,4,100,8.32E-03,0.03,0.15,0.05,0.02,0.07,0.02
PC Alg,PC Fisher Z,-,0.01,100,4,100,0.02,0.02,0.08,0.03,0.02,0.09,0.02
PC Alg,PC Fisher Z,-,0.001,100,4,100,0.01,0.01,0.05,0.02,0.01,0.05,0.02
PC Alg,PC-Stable Fisher Z,-,0.01,100,4,100,0.02,0.02,0.08,0.03,0.02,0.09,0.06
PC Alg,PC-Stable Fisher Z,-,0.001,100,4,100,0.01,0.01,0.05,0.02,0.01,0.05,9.05E-03
PC Alg,CPC Fisher Z,-,0.01,100,4,100,0.02,0.02,0.02,0.03,0.02,0.03,0.1
PC Alg,CPC Fisher Z,-,0.001,100,4,100,0.01,0.01,0.16,0.03,0.01,0.06,0.03
PC Alg,CPC (majority) Fisher Z,-,0.01,100,4,100,0.02,0.02,0.06,0.04,0.02,0.05,0.07
PC Alg,CPC (majority) Fisher Z,-,0.001,100,4,100,0.01,0.01,0.09,0.03,0.01,0.05,0.06
PC Alg,GES BIC,2,-,100,4,100,0.02,0.03,0.06,0.03,0.02,0.06,0.13
PC Alg,GES BIC,4,-,100,4,100,0.01,0.04,0.08,0.04,0.04,0.06,0.02
MATLAB,PC Fisher Z,-,0.01,100,4,100,0.02,0.02,0.07,0.03,0.02,0.08,0.17
MATLAB,PC Fisher Z,-,0.001,100,4,100,9.54E-03,0.01,0.05,0.02,0.01,0.04,0.11
Tetrad,PC Fisher Z,-,0.01,100,4,500,0.01,0.03,0.05,0.04,0.02,0.08,0.03
Tetrad,PC Fisher Z,-,0.001,100,4,500,0.01,0.03,0.06,0.05,0.02,0.09,0.02
Tetrad,PC-Stable Fisher Z,-,0.01,100,4,500,8.40E-03,0.03,0.06,0.05,0.02,0.1,0.05
Tetrad,PC-Stable Fisher Z,-,0.001,100,4,500,8.58E-03,0.03,0.06,0.05,0.02,0.09,0.02
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,4,500,8.40E-03,0.03,0.04,0.03,0.02,0.05,0.08
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,4,500,8.58E-03,0.03,0.04,0.04,0.02,0.06,0.09
Tetrad,CPC Fisher Z,-,0.01,100,4,500,0.01,0.03,0.03,0.04,0.02,0.03,0.14
Tetrad,CPC Fisher Z,-,0.001,100,4,500,0.01,0.03,0.02,0.04,0.02,0.03,0.12
Tetrad,CPC-Stable Fisher Z,-,0.01,100,4,500,8.40E-03,0.03,0.02,0.03,0.02,0.03,0.22
Tetrad,CPC-Stable Fisher Z,-,0.001,100,4,500,8.58E-03,0.03,0.02,0.04,0.02,0.03,0.08
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,4,500,0.04,0.02,0.07,0.04,0.03,0.1,0.07
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,4,500,0.04,0.01,0.07,0.04,0.02,0.1,0.05
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,4,500,0.03,0.03,0.06,0.03,0.02,0.07,0.04
Tetrad,fGES (unfaith) BIC,2,-,100,4,500,0.04,0.02,0.07,0.04,0.03,0.1,0.05
Tetrad,fGES (unfaith) BIC,4,-,100,4,500,0.03,0.03,0.06,0.02,0.02,0.07,0.02
Tetrad,fGES (faith) Fisher Z,-,0.001,100,4,500,0.04,0.02,0.07,0.04,0.02,0.09,0.05
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,4,500,0.04,0.02,0.07,0.04,0.02,0.1,0.03
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,4,500,0.03,0.03,0.06,0.03,0.03,0.07,0.01
Tetrad,fGES (faith) BIC,2,-,100,4,500,0.03,0.02,0.07,0.04,0.02,0.09,0.03
Tetrad,fGES (faith) BIC,4,-,100,4,500,0.03,0.03,0.06,0.03,0.03,0.07,0.02
BN Learn,MMPC,-,0.01,100,4,500,0.01,0.03,0,0,0.02,0,0.2
BN Learn,MMPC,-,0.001,100,4,500,7.15E-03,0.03,0,0,0.02,0,0.1
BN Learn,Grow Shrink,-,0.01,100,4,500,7.46E-03,0.02,0.04,0.03,0.01,0.06,1.81
BN Learn,Grow Shrink,-,0.001,100,4,500,2.78E-03,0.02,0.06,0.04,0.01,0.07,0.9
BN Learn,IAMB,-,0.01,100,4,500,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,4,500,2.01E-03,0.03,0.05,0.03,0.02,0.07,0.16
BN Learn,fIAMB,-,0.01,100,4,500,9.56E-03,0.03,0.06,0.04,0.01,0.08,1.43
BN Learn,fIAMB,-,0.001,100,4,500,2.65E-03,0.03,0.05,0.04,0.02,0.07,0.25
BN Learn,iIAMB,-,0.01,100,4,500,8.51E-03,0.03,0.05,0.03,0.01,0.06,1.35
BN Learn,iIAMB,-,0.001,100,4,500,2.01E-03,0.03,0.05,0.04,0.02,0.07,0.17
BN Learn,shPC,-,0.01,100,4,500,9.68E-03,0.03,0,0,0.02,0,0.06
BN Learn,shPC,-,0.001,100,4,500,6.59E-03,0.03,0,0,0.02,0,0.12
BN Learn,MMHC,-,-,100,4,500,0.01,0.02,0.04,0.04,0.02,0.07,0.31
BN Learn,IAMB Cor,-,0.01,100,4,500,8.51E-03,0.03,0.05,0.04,0.01,0.07,0.74
BN Learn,IAMB Cor,-,0.001,100,4,500,2.01E-03,0.03,0.05,0.03,0.02,0.07,0.16
BN Learn,IAMB Mi-G,-,0.01,100,4,500,8.95E-03,0.02,0.05,0.03,0.01,0.06,0.78
BN Learn,IAMB Mi-G,-,0.001,100,4,500,2.01E-03,0.03,0.05,0.03,0.02,0.07,0.18
BN Learn,IAMB Mi-G-Sh,-,0.01,100,4,500,5.64E-03,0.03,0.04,0.03,0.02,0.06,0.72
BN Learn,IAMB Mi-G-Sh,-,0.001,100,4,500,2.01E-03,0.03,0.05,0.03,0.02,0.06,0.16
BN Learn,IAMB Zf,-,0.01,100,4,500,8.51E-03,0.03,0.05,0.04,0.01,0.07,0.72
BN Learn,IAMB Zf,-,0.001,100,4,500,2.01E-03,0.03,0.05,0.04,0.02,0.07,0.16
PC Alg,PC Fisher Z,-,0.01,100,4,500,8.40E-03,0.03,0.06,0.05,0.02,0.11,0.17
PC Alg,PC Fisher Z,-,0.001,100,4,500,8.58E-03,0.03,0.06,0.04,0.02,0.09,0.2
PC Alg,PC-Stable Fisher Z,-,0.01,100,4,500,8.40E-03,0.03,0.06,0.05,0.02,0.11,0.25
PC Alg,PC-Stable Fisher Z,-,0.001,100,4,500,8.58E-03,0.03,0.06,0.04,0.02,0.09,0.11
PC Alg,CPC Fisher Z,-,0.01,100,4,500,8.40E-03,0.03,0.02,0.04,0.02,0.03,1.58
PC Alg,CPC Fisher Z,-,0.001,100,4,500,8.58E-03,0.03,0.02,0.04,0.02,0.04,1.3
PC Alg,CPC (majority) Fisher Z,-,0.01,100,4,500,8.40E-03,0.03,0.04,0.03,0.02,0.06,1.9
PC Alg,CPC (majority) Fisher Z,-,0.001,100,4,500,8.58E-03,0.03,0.05,0.02,0.02,0.06,1.59
PC Alg,GES BIC,2,-,100,4,500,0.03,0.02,0.06,0.04,0.02,0.09,0.38
PC Alg,GES BIC,4,-,100,4,500,0.03,0.04,0.06,0.05,0.03,0.08,0.29
MATLAB,PC Fisher Z,-,0.01,100,4,500,0.01,0.03,0.05,0.04,0.02,0.08,0.37
MATLAB,PC Fisher Z,-,0.001,100,4,500,8.41E-03,0.03,0.05,0.03,0.02,0.07,0.29
Tetrad,PC Fisher Z,-,0.01,100,4,1000,7.73E-03,0.03,0.03,0.04,0.02,0.06,0.04
Tetrad,PC Fisher Z,-,0.001,100,4,1000,3.08E-03,0.03,0.05,0.05,0.01,0.08,0.07
Tetrad,PC-Stable Fisher Z,-,0.01,100,4,1000,7.54E-03,0.03,0.05,0.05,0.02,0.09,0.1
Tetrad,PC-Stable Fisher Z,-,0.001,100,4,1000,3.10E-03,0.03,0.06,0.05,0.01,0.09,0.05
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,4,1000,7.54E-03,0.03,0.04,0.04,0.02,0.07,0.13
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,4,1000,3.10E-03,0.03,0.04,0.03,0.01,0.06,0.21
Tetrad,CPC Fisher Z,-,0.01,100,4,1000,7.73E-03,0.03,0.02,0.04,0.02,0.05,0.32
Tetrad,CPC Fisher Z,-,0.001,100,4,1000,3.08E-03,0.03,0.03,0.04,0.01,0.05,0.29
Tetrad,CPC-Stable Fisher Z,-,0.01,100,4,1000,7.54E-03,0.03,0.02,0.04,0.02,0.05,0.36
Tetrad,CPC-Stable Fisher Z,-,0.001,100,4,1000,3.10E-03,0.03,0.03,0.04,0.01,0.05,0.29
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,4,1000,0.05,5.16E-03,0.06,0.03,0.03,0.07,0.13
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,4,1000,0.04,0.01,0.06,0.03,0.03,0.07,0.11
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,4,1000,0.02,0.02,0.04,0.04,0.02,0.07,0.05
Tetrad,fGES (unfaith) BIC,2,-,100,4,1000,0.04,9.37E-03,0.05,0.02,0.02,0.07,0.06
Tetrad,fGES (unfaith) BIC,4,-,100,4,1000,0.03,0.02,0.05,0.04,0.02,0.07,0.03
Tetrad,fGES (faith) Fisher Z,-,0.001,100,4,1000,0.05,0.01,0.06,0.03,0.03,0.07,0.09
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,4,1000,0.04,0.01,0.06,0.03,0.03,0.08,0.05
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,4,1000,0.01,0.03,0.03,0.04,0.02,0.06,0.03
Tetrad,fGES (faith) BIC,2,-,100,4,1000,0.04,0.01,0.06,0.03,0.03,0.07,0.04
Tetrad,fGES (faith) BIC,4,-,100,4,1000,0.02,0.02,0.04,0.04,0.02,0.07,0.03
BN Learn,MMPC,-,0.01,100,4,1000,8.21E-03,0.03,0,0,0.02,0,0.38
BN Learn,MMPC,-,0.001,100,4,1000,3.06E-03,0.03,0,0,0.01,0,0.25
BN Learn,Grow Shrink,-,0.01,100,4,1000,0.48,0.43,0.42,0.36,0.46,0.31,37.25
BN Learn,Grow Shrink,-,0.001,100,4,1000,0.42,0.36,0.36,0.28,0.39,0.24,10.02
BN Learn,IAMB,-,0.01,100,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,4,1000,2.49E-03,0.03,0.02,0.03,0.02,0.03,1.9
BN Learn,fIAMB,-,0.01,100,4,1000,2.88E-03,0.03,0.02,0.03,0.01,0.04,14.93
BN Learn,fIAMB,-,0.001,100,4,1000,2.78E-03,0.02,0.03,0.02,0.01,0.04,2.27
BN Learn,iIAMB,-,0.01,100,4,1000,3.79E-03,0.03,0.02,0.04,0.02,0.04,10.32
BN Learn,iIAMB,-,0.001,100,4,1000,2.49E-03,0.03,0.02,0.03,0.02,0.04,2.07
BN Learn,shPC,-,0.01,100,4,1000,9.04E-03,0.03,0,0,0.02,0,0.16
BN Learn,shPC,-,0.001,100,4,1000,3.05E-03,0.02,0,0,0.01,0,0.14
BN Learn,MMHC,-,-,100,4,1000,9.87E-03,0.03,0.05,0.05,0.02,0.1,0.65
BN Learn,IAMB Cor,-,0.01,100,4,1000,3.78E-03,0.03,0.02,0.04,0.02,0.04,10.81
BN Learn,IAMB Cor,-,0.001,100,4,1000,2.49E-03,0.03,0.02,0.03,0.02,0.03,1.6
BN Learn,IAMB Mi-G,-,0.01,100,4,1000,3.77E-03,0.03,0.02,0.04,0.02,0.04,11.7
BN Learn,IAMB Mi-G,-,0.001,100,4,1000,2.84E-03,0.03,0.03,0.03,0.02,0.04,2.21
BN Learn,IAMB Mi-G-Sh,-,0.01,100,4,1000,5.25E-03,0.03,0.02,0.03,0.02,0.04,15.23
BN Learn,IAMB Mi-G-Sh,-,0.001,100,4,1000,2.45E-03,0.03,0.04,0.03,0.02,0.05,4.62
BN Learn,IAMB Zf,-,0.01,100,4,1000,3.78E-03,0.03,0.02,0.04,0.02,0.04,10.78
BN Learn,IAMB Zf,-,0.001,100,4,1000,2.49E-03,0.03,0.03,0.03,0.02,0.04,1.61
PC Alg,PC Fisher Z,-,0.01,100,4,1000,7.54E-03,0.03,0.06,0.05,0.02,0.1,0.25
PC Alg,PC Fisher Z,-,0.001,100,4,1000,3.10E-03,0.03,0.06,0.05,0.01,0.1,0.35
PC Alg,PC-Stable Fisher Z,-,0.01,100,4,1000,7.54E-03,0.03,0.06,0.05,0.02,0.1,0.28
PC Alg,PC-Stable Fisher Z,-,0.001,100,4,1000,3.10E-03,0.03,0.06,0.05,0.01,0.1,0.19
PC Alg,CPC Fisher Z,-,0.01,100,4,1000,7.54E-03,0.03,0.03,0.04,0.02,0.05,1.54
PC Alg,CPC Fisher Z,-,0.001,100,4,1000,3.10E-03,0.03,0.02,0.03,0.01,0.04,1.29
PC Alg,CPC (majority) Fisher Z,-,0.01,100,4,1000,7.54E-03,0.03,0.04,0.05,0.02,0.07,2.84
PC Alg,CPC (majority) Fisher Z,-,0.001,100,4,1000,3.10E-03,0.03,0.03,0.03,0.01,0.04,1.38
PC Alg,GES BIC,2,-,100,4,1000,0.03,0.01,0.05,0.03,0.02,0.08,0.1
PC Alg,GES BIC,4,-,100,4,1000,0.02,0.03,0.05,0.05,0.02,0.08,0.07
MATLAB,PC Fisher Z,-,0.01,100,4,1000,9.03E-03,0.03,0.05,0.06,0.02,0.09,0.34
MATLAB,PC Fisher Z,-,0.001,100,4,1000,3.01E-03,0.03,0.05,0.04,0.01,0.09,0.28
Tetrad,PC Fisher Z,-,0.01,100,6,100,0.02,0.02,0.05,0.02,0.02,0.04,1.60E-03
Tetrad,PC Fisher Z,-,0.001,100,6,100,0.02,0.02,0.07,0.02,0.02,0.05,5.76E-03
Tetrad,PC-Stable Fisher Z,-,0.01,100,6,100,0.02,0.02,0.06,0.02,0.02,0.05,7.60E-03
Tetrad,PC-Stable Fisher Z,-,0.001,100,6,100,0.02,0.02,0.04,0.01,0.02,0.03,4.65E-03
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,6,100,0.02,0.02,0.08,0.02,0.02,0.06,6.36E-03
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,6,100,0.02,0.02,0.09,0.02,0.02,0.06,7.42E-03
Tetrad,CPC Fisher Z,-,0.01,100,6,100,0.02,0.02,0.07,0.02,0.02,0.03,5.68E-03
Tetrad,CPC Fisher Z,-,0.001,100,6,100,0.02,0.02,0.06,0.02,0.02,0.03,0.02
Tetrad,CPC-Stable Fisher Z,-,0.01,100,6,100,0.02,0.02,0.09,0.02,0.02,0.03,0.02
Tetrad,CPC-Stable Fisher Z,-,0.001,100,6,100,0.02,0.02,0.05,0.01,0.02,0.03,0.03
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,6,100,0.03,0.03,0.04,0.04,0.03,0.06,0.03
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,6,100,0.03,0.05,0.05,0.06,0.04,0.08,0.04
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,6,100,0.02,0.03,0.11,0.04,0.04,0.05,0.01
Tetrad,fGES (unfaith) BIC,2,-,100,6,100,0.03,0.03,0.04,0.04,0.03,0.06,0.08
Tetrad,fGES (unfaith) BIC,4,-,100,6,100,0.02,0.05,0.04,0.05,0.04,0.06,0.02
Tetrad,fGES (faith) Fisher Z,-,0.001,100,6,100,0.03,0.04,0.05,0.04,0.03,0.07,0.03
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,6,100,0.03,0.04,0.05,0.05,0.03,0.07,5.91E-03
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,6,100,0.02,0.03,0.11,0.03,0.03,0.05,2.87E-03
Tetrad,fGES (faith) BIC,2,-,100,6,100,0.03,0.03,0.05,0.04,0.03,0.07,0.02
Tetrad,fGES (faith) BIC,4,-,100,6,100,0.02,0.04,0.05,0.04,0.04,0.06,6.07E-03
BN Learn,MMPC,-,0.01,100,6,100,0.01,0.02,0,0,0.01,0,0.02
BN Learn,MMPC,-,0.001,100,6,100,8.85E-03,0.02,0,0,0.02,0,0.05
BN Learn,Grow Shrink,-,0.01,100,6,100,9.06E-03,0.02,0.06,0.03,0.02,0.04,0.29
BN Learn,Grow Shrink,-,0.001,100,6,100,8.91E-03,0.02,0.1,0.04,0.02,0.05,0.11
BN Learn,IAMB,-,0.01,100,6,100,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,6,100,8.55E-03,0.02,0.12,0.04,0.02,0.04,0.08
BN Learn,fIAMB,-,0.01,100,6,100,0.01,0.02,0.06,0.02,0.02,0.05,0.14
BN Learn,fIAMB,-,0.001,100,6,100,5.59E-03,0.01,0.1,0.02,0.01,0.05,0.17
BN Learn,iIAMB,-,0.01,100,6,100,9.28E-03,0.02,0.05,0.01,0.02,0.04,0.06
BN Learn,iIAMB,-,0.001,100,6,100,8.55E-03,0.02,0.12,0.04,0.02,0.04,0.11
BN Learn,shPC,-,0.01,100,6,100,0.02,0.02,0,0,0.02,0,9.99E-03
BN Learn,shPC,-,0.001,100,6,100,0.01,0.02,0,0,0.02,0,0.07
BN Learn,MMHC,-,-,100,6,100,0.03,0.02,0.05,0.03,0.02,0.05,0.24
BN Learn,IAMB Cor,-,0.01,100,6,100,0.01,0.02,0.06,0.02,0.02,0.05,0.07
BN Learn,IAMB Cor,-,0.001,100,6,100,8.55E-03,0.02,0.12,0.04,0.02,0.04,0.02
BN Learn,IAMB Mi-G,-,0.01,100,6,100,0.01,0.02,0.06,0.02,0.02,0.05,0.07
BN Learn,IAMB Mi-G,-,0.001,100,6,100,5.39E-03,0.02,0.12,0.04,0.02,0.04,0.04
BN Learn,IAMB Mi-G-Sh,-,0.01,100,6,100,0.01,0.02,0.08,0.03,0.02,0.05,0.03
BN Learn,IAMB Mi-G-Sh,-,0.001,100,6,100,4.00E-03,0.02,0.15,0.02,0.02,0.05,0.03
BN Learn,IAMB Zf,-,0.01,100,6,100,0.01,0.02,0.05,0.02,0.02,0.04,0.08
BN Learn,IAMB Zf,-,0.001,100,6,100,8.50E-03,0.02,0.12,0.04,0.02,0.04,0.04
PC Alg,PC Fisher Z,-,0.01,100,6,100,0.02,0.02,0.03,0.01,0.02,0.02,0.08
PC Alg,PC Fisher Z,-,0.001,100,6,100,0.02,0.02,0.04,0.01,0.02,0.03,0.07
PC Alg,PC-Stable Fisher Z,-,0.01,100,6,100,0.02,0.02,0.03,0.01,0.02,0.02,0.08
PC Alg,PC-Stable Fisher Z,-,0.001,100,6,100,0.02,0.02,0.04,0.01,0.02,0.03,0.02
PC Alg,CPC Fisher Z,-,0.01,100,6,100,0.02,0.02,0.07,0.02,0.02,0.03,0.13
PC Alg,CPC Fisher Z,-,0.001,100,6,100,0.02,0.02,0.21,0.02,0.02,0.06,0.05
PC Alg,CPC (majority) Fisher Z,-,0.01,100,6,100,0.02,0.02,0.05,0.03,0.02,0.04,0.41
PC Alg,CPC (majority) Fisher Z,-,0.001,100,6,100,0.02,0.02,0.12,0.03,0.02,0.05,0.05
PC Alg,GES BIC,2,-,100,6,100,0.02,0.03,0.03,0.03,0.02,0.04,0.1
PC Alg,GES BIC,4,-,100,6,100,0.03,0.03,0.09,0.03,0.03,0.05,0.03
MATLAB,PC Fisher Z,-,0.01,100,6,100,0.02,0.02,0.04,0.02,0.02,0.03,0.16
MATLAB,PC Fisher Z,-,0.001,100,6,100,0.02,0.02,0.04,8.75E-03,0.02,0.03,0.14
Tetrad,PC Fisher Z,-,0.01,100,6,500,0.02,0.04,0.05,0.03,0.03,0.07,0.04
Tetrad,PC Fisher Z,-,0.001,100,6,500,0.02,0.04,0.04,0.03,0.03,0.05,0.13
Tetrad,PC-Stable Fisher Z,-,0.01,100,6,500,0.02,0.03,0.05,0.03,0.03,0.06,0.11
Tetrad,PC-Stable Fisher Z,-,0.001,100,6,500,0.01,0.03,0.07,0.04,0.03,0.08,0.03
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,6,500,0.02,0.03,0.03,0.03,0.03,0.04,0.14
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,6,500,0.01,0.03,0.03,0.03,0.03,0.04,0.07
Tetrad,CPC Fisher Z,-,0.01,100,6,500,0.02,0.04,0.03,0.03,0.03,0.03,0.23
Tetrad,CPC Fisher Z,-,0.001,100,6,500,0.02,0.04,0.03,0.03,0.03,0.04,0.16
Tetrad,CPC-Stable Fisher Z,-,0.01,100,6,500,0.02,0.03,0.03,0.03,0.03,0.03,0.26
Tetrad,CPC-Stable Fisher Z,-,0.001,100,6,500,0.01,0.03,0.03,0.03,0.03,0.04,0.18
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,6,500,0.09,0.02,0.11,0.07,0.06,0.17,0.78
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,6,500,0.08,0.04,0.11,0.07,0.06,0.16,0.35
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,6,500,0.03,0.04,0.06,0.06,0.03,0.1,0.11
Tetrad,fGES (unfaith) BIC,2,-,100,6,500,0.08,0.03,0.11,0.07,0.06,0.17,0.43
Tetrad,fGES (unfaith) BIC,4,-,100,6,500,0.05,0.04,0.08,0.07,0.04,0.13,0.07
Tetrad,fGES (faith) Fisher Z,-,0.001,100,6,500,0.08,0.03,0.11,0.07,0.06,0.17,0.64
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,6,500,0.07,0.04,0.1,0.07,0.05,0.15,0.2
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,6,500,0.03,0.04,0.07,0.06,0.03,0.1,0.08
Tetrad,fGES (faith) BIC,2,-,100,6,500,0.08,0.03,0.11,0.07,0.06,0.16,0.33
Tetrad,fGES (faith) BIC,4,-,100,6,500,0.04,0.04,0.07,0.06,0.04,0.11,0.06
BN Learn,MMPC,-,0.01,100,6,500,0.01,0.03,0,0,0.02,0,0.28
BN Learn,MMPC,-,0.001,100,6,500,6.93E-03,0.03,0,0,0.02,0,0.15
BN Learn,Grow Shrink,-,0.01,100,6,500,0.42,0.28,0.34,0.21,0.34,0.17,30.56
BN Learn,Grow Shrink,-,0.001,100,6,500,3.89E-03,0.03,0.06,0.03,0.02,0.07,2.56
BN Learn,IAMB,-,0.01,100,6,500,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,6,500,2.74E-03,0.03,0.06,0.04,0.02,0.08,0.61
BN Learn,fIAMB,-,0.01,100,6,500,6.05E-03,0.03,0.02,0.03,0.02,0.03,25.95
BN Learn,fIAMB,-,0.001,100,6,500,3.81E-03,0.03,0.05,0.03,0.02,0.06,0.93
BN Learn,iIAMB,-,0.01,100,6,500,6.14E-03,0.03,0.02,0.02,0.02,0.03,7.1
BN Learn,iIAMB,-,0.001,100,6,500,2.80E-03,0.03,0.04,0.02,0.02,0.05,0.62
BN Learn,shPC,-,0.01,100,6,500,0.01,0.03,0,0,0.02,0,0.16
BN Learn,shPC,-,0.001,100,6,500,0.01,0.03,0,0,0.03,0,0.15
BN Learn,MMHC,-,-,100,6,500,0.02,0.03,0.03,0.03,0.02,0.04,0.54
BN Learn,IAMB Cor,-,0.01,100,6,500,4.82E-03,0.02,0.03,0.03,0.02,0.04,664.63
BN Learn,IAMB Cor,-,0.001,100,6,500,2.74E-03,0.03,0.06,0.04,0.02,0.08,0.57
BN Learn,IAMB Mi-G,-,0.01,100,6,500,5.18E-03,0.02,0.03,0.03,0.01,0.04,14.91
BN Learn,IAMB Mi-G,-,0.001,100,6,500,2.82E-03,0.03,0.06,0.04,0.02,0.08,0.58
BN Learn,IAMB Mi-G-Sh,-,0.01,100,6,500,5.44E-03,0.03,0.04,0.02,0.02,0.04,4.21
BN Learn,IAMB Mi-G-Sh,-,0.001,100,6,500,2.35E-03,0.03,0.04,0.03,0.02,0.05,0.46
BN Learn,IAMB Zf,-,0.01,100,6,500,4.82E-03,0.02,0.03,0.03,0.02,0.04,9.68
BN Learn,IAMB Zf,-,0.001,100,6,500,2.74E-03,0.03,0.06,0.04,0.02,0.08,0.59
PC Alg,PC Fisher Z,-,0.01,100,6,500,0.02,0.03,0.03,0.03,0.03,0.05,0.34
PC Alg,PC Fisher Z,-,0.001,100,6,500,0.01,0.03,0.04,0.03,0.03,0.06,0.38
PC Alg,PC-Stable Fisher Z,-,0.01,100,6,500,0.02,0.03,0.03,0.03,0.03,0.05,0.36
PC Alg,PC-Stable Fisher Z,-,0.001,100,6,500,0.01,0.03,0.04,0.03,0.03,0.06,0.2
PC Alg,CPC Fisher Z,-,0.01,100,6,500,0.02,0.03,0.03,0.03,0.03,0.04,3.39
PC Alg,CPC Fisher Z,-,0.001,100,6,500,0.01,0.03,0.03,0.04,0.03,0.04,1.41
PC Alg,CPC (majority) Fisher Z,-,0.01,100,6,500,0.02,0.03,0.04,0.04,0.03,0.05,4.16
PC Alg,CPC (majority) Fisher Z,-,0.001,100,6,500,0.01,0.03,0.04,0.04,0.03,0.06,1.59
PC Alg,GES BIC,2,-,100,6,500,0.06,0.04,0.1,0.07,0.06,0.15,0.32
PC Alg,GES BIC,4,-,100,6,500,0.02,0.04,0.04,0.05,0.03,0.08,0.23
MATLAB,PC Fisher Z,-,0.01,100,6,500,0.02,0.03,0.03,0.03,0.03,0.04,0.41
MATLAB,PC Fisher Z,-,0.001,100,6,500,0.01,0.03,0.04,0.03,0.03,0.05,0.3
Tetrad,PC Fisher Z,-,0.01,100,6,1000,0.01,0.03,0.05,0.04,0.02,0.08,0.15
Tetrad,PC Fisher Z,-,0.001,100,6,1000,9.91E-03,0.03,0.06,0.04,0.02,0.08,0.09
Tetrad,PC-Stable Fisher Z,-,0.01,100,6,1000,8.63E-03,0.03,0.06,0.04,0.02,0.08,0.28
Tetrad,PC-Stable Fisher Z,-,0.001,100,6,1000,8.47E-03,0.03,0.04,0.03,0.02,0.06,0.3
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,6,1000,8.63E-03,0.03,0.04,0.03,0.02,0.05,0.28
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,6,1000,8.47E-03,0.03,0.03,0.03,0.02,0.04,0.24
Tetrad,CPC Fisher Z,-,0.01,100,6,1000,0.01,0.03,0.02,0.05,0.02,0.05,0.77
Tetrad,CPC Fisher Z,-,0.001,100,6,1000,9.91E-03,0.03,0.02,0.04,0.02,0.05,0.47
Tetrad,CPC-Stable Fisher Z,-,0.01,100,6,1000,8.63E-03,0.03,0.02,0.05,0.02,0.05,0.68
Tetrad,CPC-Stable Fisher Z,-,0.001,100,6,1000,8.47E-03,0.03,0.02,0.04,0.02,0.04,0.46
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,6,1000,0.13,0.03,0.16,0.08,0.1,0.23,2.74
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,6,1000,0.12,0.03,0.15,0.08,0.09,0.22,1.42
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,6,1000,0.08,0.05,0.11,0.08,0.06,0.17,0.26
Tetrad,fGES (unfaith) BIC,2,-,100,6,1000,0.12,0.03,0.15,0.08,0.09,0.22,0.95
Tetrad,fGES (unfaith) BIC,4,-,100,6,1000,0.09,0.04,0.12,0.08,0.07,0.19,0.43
Tetrad,fGES (faith) Fisher Z,-,0.001,100,6,1000,0.13,0.03,0.15,0.08,0.09,0.22,2.5
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,6,1000,0.12,0.03,0.15,0.08,0.09,0.22,1.27
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,6,1000,0.07,0.05,0.11,0.08,0.06,0.17,0.2
Tetrad,fGES (faith) BIC,2,-,100,6,1000,0.12,0.03,0.15,0.08,0.09,0.22,0.95
Tetrad,fGES (faith) BIC,4,-,100,6,1000,0.09,0.04,0.12,0.08,0.07,0.18,0.24
BN Learn,MMPC,-,0.01,100,6,1000,9.87E-03,0.03,0,0,0.02,0,0.79
BN Learn,MMPC,-,0.001,100,6,1000,7.85E-03,0.03,0,0,0.02,0,0.53
BN Learn,Grow Shrink,-,0.01,100,6,1000,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,100,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.01,100,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,6,1000,4.05E-03,0.03,0.04,0.04,0.02,0.05,37.03
BN Learn,fIAMB,-,0.01,100,6,1000,0.31,0.23,0.25,0.17,0.27,0.13,0.03
BN Learn,fIAMB,-,0.001,100,6,1000,4.01E-03,0.03,0.04,0.04,0.02,0.05,59.9
BN Learn,iIAMB,-,0.01,100,6,1000,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,100,6,1000,5.12E-03,0.03,0.03,0.03,0.02,0.05,39.61
BN Learn,shPC,-,0.01,100,6,1000,7.61E-03,0.03,0,0,0.02,0,0.59
BN Learn,shPC,-,0.001,100,6,1000,0.01,0.03,0,0,0.02,0,0.47
BN Learn,MMHC,-,-,100,6,1000,8.19E-03,0.04,0.04,0.05,0.02,0.08,1.85
BN Learn,IAMB Cor,-,0.01,100,6,1000,0.31,0.23,0.25,0.17,0.27,0.14,185.47
BN Learn,IAMB Cor,-,0.001,100,6,1000,4.05E-03,0.03,0.04,0.04,0.02,0.05,33.8
BN Learn,IAMB Mi-G,-,0.01,100,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,100,6,1000,4.05E-03,0.03,0.04,0.04,0.02,0.06,42.14
BN Learn,IAMB Mi-G-Sh,-,0.01,100,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,100,6,1000,3.30E-03,0.03,0.03,0.04,0.02,0.05,48.79
BN Learn,IAMB Zf,-,0.01,100,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,100,6,1000,4.05E-03,0.03,0.04,0.04,0.02,0.05,52.52
PC Alg,PC Fisher Z,-,0.01,100,6,1000,8.63E-03,0.03,0.04,0.03,0.02,0.06,1.01
PC Alg,PC Fisher Z,-,0.001,100,6,1000,8.47E-03,0.03,0.04,0.03,0.02,0.05,0.71
PC Alg,PC-Stable Fisher Z,-,0.01,100,6,1000,8.63E-03,0.03,0.04,0.03,0.02,0.06,1.04
PC Alg,PC-Stable Fisher Z,-,0.001,100,6,1000,8.47E-03,0.03,0.04,0.03,0.02,0.05,0.46
PC Alg,CPC Fisher Z,-,0.01,100,6,1000,8.63E-03,0.03,0.01,0.05,0.02,0.04,4.51
PC Alg,CPC Fisher Z,-,0.001,100,6,1000,8.47E-03,0.03,0.02,0.04,0.02,0.04,5.7
PC Alg,CPC (majority) Fisher Z,-,0.01,100,6,1000,8.63E-03,0.03,0.02,0.03,0.02,0.03,3.89
PC Alg,CPC (majority) Fisher Z,-,0.001,100,6,1000,8.47E-03,0.03,0.03,0.03,0.02,0.04,3.36
PC Alg,GES BIC,2,-,100,6,1000,0.1,0.04,0.13,0.08,0.07,0.19,0.43
PC Alg,GES BIC,4,-,100,6,1000,0.05,0.04,0.09,0.07,0.05,0.14,0.2
MATLAB,PC Fisher Z,-,0.01,100,6,1000,0.01,0.03,0.04,0.03,0.02,0.06,0.64
MATLAB,PC Fisher Z,-,0.001,100,6,1000,8.67E-03,0.03,0.04,0.04,0.02,0.06,1
Tetrad,PC Fisher Z,-,0.01,500,2,100,0.01,0.02,0.02,0.02,0.01,0.03,0.11
Tetrad,PC Fisher Z,-,0.001,500,2,100,0.01,0.02,0.03,0.02,0.02,0.02,0.18
Tetrad,PC-Stable Fisher Z,-,0.01,500,2,100,0.01,0.02,0.02,0.01,0.01,0.03,0.09
Tetrad,PC-Stable Fisher Z,-,0.001,500,2,100,9.51E-03,0.02,0.03,0.02,0.01,0.03,0.02
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,2,100,0.01,0.02,0.04,0.02,0.01,0.03,0.01
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,2,100,9.51E-03,0.02,0.05,0.03,0.01,0.04,4.89E-03
Tetrad,CPC Fisher Z,-,0.01,500,2,100,0.01,0.02,0.03,0.02,0.01,0.02,0.35
Tetrad,CPC Fisher Z,-,0.001,500,2,100,0.01,0.02,0.04,0.02,0.02,0.04,0.18
Tetrad,CPC-Stable Fisher Z,-,0.01,500,2,100,0.01,0.02,0.03,0.02,0.01,0.02,0.02
Tetrad,CPC-Stable Fisher Z,-,0.001,500,2,100,9.51E-03,0.02,0.04,0.02,0.01,0.03,0.01
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,2,100,0.02,0.03,0.03,0.04,0.01,0.03,0.08
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,2,100,0.01,0.02,0.03,0.03,0.01,0.03,7.53E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,2,100,4.30E-03,0.01,0.07,0.01,0.01,0.03,1.87E-03
Tetrad,fGES (unfaith) BIC,2,-,500,2,100,0.01,0.02,0.01,0.03,0.01,0.03,0.36
Tetrad,fGES (unfaith) BIC,4,-,500,2,100,0.01,0.01,0.02,0.03,0.01,0.03,0.04
Tetrad,fGES (faith) Fisher Z,-,0.001,500,2,100,0.01,0.02,0.02,0.03,0.01,0.03,0.04
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,2,100,0.01,0.02,0.02,0.03,0.01,0.03,4.14E-03
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,2,100,3.83E-03,0.01,0.07,0.01,0.01,0.03,3.50E-03
Tetrad,fGES (faith) BIC,2,-,500,2,100,9.39E-03,0.02,0.02,0.03,0.01,0.03,0.03
Tetrad,fGES (faith) BIC,4,-,500,2,100,9.81E-03,0.01,0.02,0.03,9.67E-03,0.03,6.05E-03
BN Learn,MMPC,-,0.01,500,2,100,9.76E-03,0.02,0,0,0.01,0,0.26
BN Learn,MMPC,-,0.001,500,2,100,0.01,0.02,0,0,0.02,0,0.38
BN Learn,Grow Shrink,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,2,100,8.97E-03,0.02,0.08,0.01,0.01,0.03,0.86
BN Learn,IAMB,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,2,100,0.01,0.01,0.07,0.02,9.96E-03,0.02,0.23
BN Learn,fIAMB,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,2,100,0.01,0.02,0.08,0.02,0.02,0.03,0.2
BN Learn,iIAMB,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,2,100,0.01,0.01,0.07,0.02,9.68E-03,0.02,0.18
BN Learn,shPC,-,0.01,500,2,100,0.01,0.02,0,0,0.01,0,0.39
BN Learn,shPC,-,0.001,500,2,100,0.01,0.02,0,0,0.01,0,0.26
BN Learn,MMHC,-,-,500,2,100,0.01,0.02,0.02,0.03,0.01,0.04,0.41
BN Learn,IAMB Cor,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,2,100,0.01,0.01,0.07,0.02,9.96E-03,0.02,0.29
BN Learn,IAMB Mi-G,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,2,100,0.02,0.02,0.07,0.02,0.01,0.02,0.86
BN Learn,IAMB Mi-G-Sh,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,2,100,0.01,0.02,0.09,0.01,0.01,0.03,0.44
BN Learn,IAMB Zf,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,2,100,0.02,0.02,0.06,0.01,0.01,0.02,0.33
PC Alg,PC Fisher Z,-,0.01,500,2,100,0.01,0.02,0.02,0.02,0.01,0.03,0.6
PC Alg,PC Fisher Z,-,0.001,500,2,100,9.51E-03,0.02,0.03,0.02,0.01,0.03,0.22
PC Alg,PC-Stable Fisher Z,-,0.01,500,2,100,0.01,0.02,0.02,0.02,0.01,0.03,0.18
PC Alg,PC-Stable Fisher Z,-,0.001,500,2,100,9.51E-03,0.02,0.03,0.02,0.01,0.03,0.61
PC Alg,CPC Fisher Z,-,0.01,500,2,100,0.01,0.02,0.03,0.02,0.01,0.02,0.2
PC Alg,CPC Fisher Z,-,0.001,500,2,100,9.51E-03,0.02,0.02,0.02,0.01,0.03,0.6
PC Alg,CPC (majority) Fisher Z,-,0.01,500,2,100,0.01,0.02,0.04,0.02,0.01,0.02,0.41
PC Alg,CPC (majority) Fisher Z,-,0.001,500,2,100,9.51E-03,0.02,0.02,0.02,0.01,0.02,0.65
PC Alg,GES BIC,2,-,500,2,100,8.63E-03,0.02,0.02,0.03,0.01,0.02,0.41
PC Alg,GES BIC,4,-,500,2,100,2.56E-03,0.02,0.02,0.03,0.02,0.03,0.22
MATLAB,PC Fisher Z,-,0.01,500,2,100,0.01,0.02,0.02,0.02,0.01,0.02,2.95
MATLAB,PC Fisher Z,-,0.001,500,2,100,0.01,0.02,0.04,0.02,0.01,0.03,3.24
Tetrad,PC Fisher Z,-,0.01,500,2,500,0.02,0.01,0.03,0.03,0.01,0.05,0.25
Tetrad,PC Fisher Z,-,0.001,500,2,500,5.34E-03,0.02,0.03,0.02,9.45E-03,0.04,0.11
Tetrad,PC-Stable Fisher Z,-,0.01,500,2,500,0.02,0.01,0.03,0.03,0.01,0.05,0.02
Tetrad,PC-Stable Fisher Z,-,0.001,500,2,500,4.51E-03,0.02,0.03,0.03,9.08E-03,0.05,0.03
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,2,500,0.02,0.01,0.02,0.03,0.01,0.03,0.04
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,2,500,4.51E-03,0.02,0.02,0.03,9.08E-03,0.03,0.05
Tetrad,CPC Fisher Z,-,0.01,500,2,500,0.02,0.01,9.10E-03,0.02,0.01,0.02,0.22
Tetrad,CPC Fisher Z,-,0.001,500,2,500,5.34E-03,0.02,7.83E-03,0.03,9.45E-03,0.03,0.25
Tetrad,CPC-Stable Fisher Z,-,0.01,500,2,500,0.02,0.01,7.10E-03,0.02,0.01,0.02,0.1
Tetrad,CPC-Stable Fisher Z,-,0.001,500,2,500,4.51E-03,0.02,7.83E-03,0.03,9.08E-03,0.03,0.04
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,2,500,0.02,6.54E-03,0.02,0.01,0.01,0.02,0.17
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,2,500,5.33E-03,8.35E-03,9.32E-03,0.01,3.87E-03,0.02,0.04
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,2,500,9.90E-04,0.02,8.12E-03,0.02,8.28E-03,0.02,0.02
Tetrad,fGES (unfaith) BIC,2,-,500,2,500,5.99E-03,6.21E-03,0.01,0.02,4.17E-03,0.02,0.04
Tetrad,fGES (unfaith) BIC,4,-,500,2,500,9.42E-04,0.01,9.89E-03,0.02,5.41E-03,0.02,0.03
Tetrad,fGES (faith) Fisher Z,-,0.001,500,2,500,0.02,6.43E-03,0.02,0.02,0.01,0.03,9.90E-03
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,2,500,4.52E-03,8.01E-03,0.01,0.01,4.00E-03,0.02,0.02
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,2,500,4.40E-03,0.01,0.01,0.02,9.14E-03,0.02,7.19E-03
Tetrad,fGES (faith) BIC,2,-,500,2,500,5.96E-03,6.40E-03,0.01,0.02,4.52E-03,0.02,0.01
Tetrad,fGES (faith) BIC,4,-,500,2,500,9.43E-04,0.01,9.88E-03,0.02,5.66E-03,0.02,0.01
BN Learn,MMPC,-,0.01,500,2,500,0.01,0.01,0,0,0.01,0,0.42
BN Learn,MMPC,-,0.001,500,2,500,4.27E-03,0.01,0,0,7.69E-03,0,0.58
BN Learn,Grow Shrink,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,2,500,5.36E-03,9.18E-03,0.03,0.02,5.73E-03,0.04,2.82
BN Learn,IAMB,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,2,500,4.45E-03,0.01,0.03,0.02,6.74E-03,0.04,1.05
BN Learn,fIAMB,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,2,500,6.50E-03,0.01,0.03,0.02,8.44E-03,0.04,0.24
BN Learn,iIAMB,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,2,500,4.45E-03,0.01,0.03,0.02,6.74E-03,0.04,0.54
BN Learn,shPC,-,0.01,500,2,500,0.02,0.01,0,0,0.01,0,0.39
BN Learn,shPC,-,0.001,500,2,500,4.03E-03,0.02,0,0,8.85E-03,0,0.12
BN Learn,MMHC,-,-,500,2,500,0.02,6.52E-03,0.01,0.02,0.01,0.03,3.94
BN Learn,IAMB Cor,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,2,500,4.45E-03,0.01,0.03,0.02,6.74E-03,0.04,0.88
BN Learn,IAMB Mi-G,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,2,500,5.28E-03,0.01,0.03,0.02,6.99E-03,0.04,1.57
BN Learn,IAMB Mi-G-Sh,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,2,500,3.11E-03,0.01,0.03,0.02,7.04E-03,0.04,1.04
BN Learn,IAMB Zf,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,2,500,4.76E-03,0.01,0.03,0.02,6.68E-03,0.04,3.74
PC Alg,PC Fisher Z,-,0.01,500,2,500,0.02,0.01,0.04,0.04,0.01,0.07,0.75
PC Alg,PC Fisher Z,-,0.001,500,2,500,4.51E-03,0.02,0.04,0.04,9.08E-03,0.07,0.21
PC Alg,PC-Stable Fisher Z,-,0.01,500,2,500,0.02,0.01,0.04,0.04,0.01,0.07,0.22
PC Alg,PC-Stable Fisher Z,-,0.001,500,2,500,4.51E-03,0.02,0.04,0.04,9.08E-03,0.07,0.52
PC Alg,CPC Fisher Z,-,0.01,500,2,500,0.02,0.01,6.61E-03,0.02,0.01,0.02,1.22
PC Alg,CPC Fisher Z,-,0.001,500,2,500,4.51E-03,0.02,6.78E-03,0.03,9.08E-03,0.02,1.95
PC Alg,CPC (majority) Fisher Z,-,0.01,500,2,500,0.02,0.01,0.03,0.03,0.01,0.04,1.58
PC Alg,CPC (majority) Fisher Z,-,0.001,500,2,500,4.51E-03,0.02,5.45E-03,0.02,9.08E-03,0.02,0.55
PC Alg,GES BIC,2,-,500,2,500,1.54E-03,8.44E-03,9.13E-03,0.02,4.28E-03,0.02,0.29
PC Alg,GES BIC,4,-,500,2,500,7.27E-04,0.02,7.77E-03,0.02,9.31E-03,0.01,0.2
MATLAB,PC Fisher Z,-,0.01,500,2,500,0.02,0.01,0.04,0.04,0.01,0.07,0.82
MATLAB,PC Fisher Z,-,0.001,500,2,500,5.04E-03,0.02,0.04,0.03,9.80E-03,0.07,3.04
Tetrad,PC Fisher Z,-,0.01,500,2,1000,9.53E-03,4.52E-03,0.01,0.02,6.06E-03,0.03,0.29
Tetrad,PC Fisher Z,-,0.001,500,2,1000,3.55E-03,5.92E-03,0.02,0.02,2.81E-03,0.02,0.16
Tetrad,PC-Stable Fisher Z,-,0.01,500,2,1000,0.01,5.03E-03,0.02,0.02,6.47E-03,0.03,0.11
Tetrad,PC-Stable Fisher Z,-,0.001,500,2,1000,3.61E-03,6.04E-03,0.03,0.03,3.05E-03,0.04,0.06
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,2,1000,0.01,5.03E-03,0.02,0.03,6.47E-03,0.03,0.06
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,2,1000,3.61E-03,6.04E-03,0.02,0.03,3.05E-03,0.03,0.1
Tetrad,CPC Fisher Z,-,0.01,500,2,1000,9.53E-03,4.52E-03,8.59E-03,0.02,6.06E-03,0.02,0.2
Tetrad,CPC Fisher Z,-,0.001,500,2,1000,3.55E-03,5.92E-03,2.80E-03,0.02,2.81E-03,0.01,0.38
Tetrad,CPC-Stable Fisher Z,-,0.01,500,2,1000,0.01,5.03E-03,7.03E-03,0.02,6.47E-03,0.02,0.18
Tetrad,CPC-Stable Fisher Z,-,0.001,500,2,1000,3.61E-03,6.04E-03,2.80E-03,0.02,3.05E-03,0.01,0.1
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,2,1000,0.02,4.62E-03,0.03,0.02,0.01,0.03,0.27
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,2,1000,5.75E-03,4.57E-03,0.01,0.02,3.94E-03,0.02,0.07
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,2,1000,1.76E-03,9.05E-03,6.94E-03,0.02,4.68E-03,0.02,0.02
Tetrad,fGES (unfaith) BIC,2,-,500,2,1000,7.88E-03,4.16E-03,0.02,0.02,4.78E-03,0.02,0.09
Tetrad,fGES (unfaith) BIC,4,-,500,2,1000,1.70E-03,6.81E-03,8.52E-03,0.02,3.73E-03,0.02,0.05
Tetrad,fGES (faith) Fisher Z,-,0.001,500,2,1000,0.01,4.99E-03,0.02,0.02,7.71E-03,0.02,0.04
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,2,1000,5.88E-03,5.20E-03,0.01,0.02,3.89E-03,0.02,0.01
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,2,1000,1.76E-03,8.77E-03,7.90E-03,0.02,4.45E-03,0.02,0.04
Tetrad,fGES (faith) BIC,2,-,500,2,1000,7.39E-03,4.73E-03,0.02,0.02,4.70E-03,0.02,0.04
Tetrad,fGES (faith) BIC,4,-,500,2,1000,1.71E-03,7.21E-03,8.52E-03,0.02,3.91E-03,0.02,0.09
BN Learn,MMPC,-,0.01,500,2,1000,8.39E-03,4.20E-03,0,0,5.06E-03,0,0.72
BN Learn,MMPC,-,0.001,500,2,1000,4.13E-03,6.61E-03,0,0,3.53E-03,0,0.39
BN Learn,Grow Shrink,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,2,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,2,1000,3.70E-03,6.82E-03,9.46E-03,0.02,3.61E-03,0.01,1.25
BN Learn,fIAMB,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,2,1000,2.98E-03,5.69E-03,8.07E-03,0.02,3.29E-03,0.01,0.39
BN Learn,iIAMB,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,2,1000,3.70E-03,6.82E-03,9.46E-03,0.02,3.61E-03,0.01,0.62
BN Learn,shPC,-,0.01,500,2,1000,6.40E-03,5.03E-03,0,0,4.82E-03,0,0.19
BN Learn,shPC,-,0.001,500,2,1000,3.98E-03,5.92E-03,0,0,2.91E-03,0,0.13
BN Learn,MMHC,-,-,500,2,1000,0.01,4.05E-03,8.53E-03,9.89E-03,9.10E-03,0.01,45.83
BN Learn,IAMB Cor,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,2,1000,3.70E-03,6.82E-03,9.46E-03,0.02,3.61E-03,0.01,1.03
BN Learn,IAMB Mi-G,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,2,1000,3.80E-03,6.02E-03,9.05E-03,0.02,3.61E-03,0.01,1.39
BN Learn,IAMB Mi-G-Sh,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,2,1000,3.83E-03,6.05E-03,9.83E-03,0.02,3.38E-03,0.01,15.14
BN Learn,IAMB Zf,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,2,1000,4.38E-03,6.61E-03,9.59E-03,0.02,3.47E-03,0.01,1.65
PC Alg,PC Fisher Z,-,0.01,500,2,1000,0.01,5.03E-03,0.02,0.02,6.47E-03,0.04,1.21
PC Alg,PC Fisher Z,-,0.001,500,2,1000,3.61E-03,6.04E-03,0.02,0.02,3.05E-03,0.03,0.34
PC Alg,PC-Stable Fisher Z,-,0.01,500,2,1000,0.01,5.03E-03,0.02,0.02,6.47E-03,0.04,0.29
PC Alg,PC-Stable Fisher Z,-,0.001,500,2,1000,3.61E-03,6.04E-03,0.02,0.02,3.05E-03,0.03,0.67
PC Alg,CPC Fisher Z,-,0.01,500,2,1000,0.01,5.03E-03,6.20E-03,0.02,6.47E-03,0.02,1.9
PC Alg,CPC Fisher Z,-,0.001,500,2,1000,3.61E-03,6.04E-03,3.39E-03,0.02,3.05E-03,0.02,0.85
PC Alg,CPC (majority) Fisher Z,-,0.01,500,2,1000,0.01,5.03E-03,7.95E-03,0.02,6.47E-03,0.02,1
PC Alg,CPC (majority) Fisher Z,-,0.001,500,2,1000,3.61E-03,6.04E-03,4.51E-03,0.02,3.05E-03,0.02,2.63
PC Alg,GES BIC,2,-,500,2,1000,1.71E-03,4.02E-03,6.53E-03,0.02,2.30E-03,0.02,0.43
PC Alg,GES BIC,4,-,500,2,1000,1.02E-03,8.58E-03,6.02E-03,0.02,4.39E-03,0.02,0.25
MATLAB,PC Fisher Z,-,0.01,500,2,1000,8.76E-03,4.52E-03,0.02,0.02,5.52E-03,0.03,2.77
MATLAB,PC Fisher Z,-,0.001,500,2,1000,4.50E-03,5.92E-03,0.02,0.02,3.09E-03,0.04,2.46
Tetrad,PC Fisher Z,-,0.01,500,4,100,0.01,0.02,0.03,0.02,0.01,0.03,0.22
Tetrad,PC Fisher Z,-,0.001,500,4,100,5.97E-03,0.01,0.04,0.01,0.01,0.04,0.25
Tetrad,PC-Stable Fisher Z,-,0.01,500,4,100,0.01,0.02,0.04,0.02,0.02,0.04,0.01
Tetrad,PC-Stable Fisher Z,-,0.001,500,4,100,4.85E-03,0.01,0.04,0.01,0.01,0.03,0.02
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,4,100,0.01,0.02,0.03,0.02,0.02,0.03,0.02
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,4,100,4.85E-03,0.01,0.03,0.01,0.01,0.02,0.03
Tetrad,CPC Fisher Z,-,0.01,500,4,100,0.01,0.02,0.01,0.01,0.01,0.01,0.14
Tetrad,CPC Fisher Z,-,0.001,500,4,100,5.97E-03,0.01,0.03,0.01,0.01,0.02,0.17
Tetrad,CPC-Stable Fisher Z,-,0.01,500,4,100,0.01,0.02,9.35E-03,0.01,0.02,0.01,0.02
Tetrad,CPC-Stable Fisher Z,-,0.001,500,4,100,4.85E-03,0.01,0.03,9.81E-03,0.01,0.02,0.06
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,4,100,0.01,0.02,0.02,0.03,0.02,0.03,0.18
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,4,100,0.01,0.02,0.02,0.02,0.01,0.02,0.09
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,4,100,6.49E-03,0.01,0.05,0.01,0.01,0.02,5.33E-03
Tetrad,fGES (unfaith) BIC,2,-,500,4,100,0.01,0.02,0.01,0.02,0.01,0.03,0.26
Tetrad,fGES (unfaith) BIC,4,-,500,4,100,9.13E-03,9.70E-03,0.02,0.02,7.80E-03,0.02,0.03
Tetrad,fGES (faith) Fisher Z,-,0.001,500,4,100,0.01,0.02,0.02,0.02,0.01,0.03,0.03
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,4,100,6.07E-03,0.01,0.02,0.02,7.51E-03,0.02,0.01
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,4,100,5.74E-03,0.02,0.05,0.01,0.01,0.03,5.16E-03
Tetrad,fGES (faith) BIC,2,-,500,4,100,0.01,0.02,0.02,0.02,0.02,0.03,0.03
Tetrad,fGES (faith) BIC,4,-,500,4,100,6.44E-03,0.01,0.02,0.01,8.65E-03,0.02,0.02
BN Learn,MMPC,-,0.01,500,4,100,0.01,0.02,0,0,0.01,0,0.28
BN Learn,MMPC,-,0.001,500,4,100,5.27E-03,0.01,0,0,9.96E-03,0,1.74
BN Learn,Grow Shrink,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,4,100,6.87E-03,9.26E-03,0.05,0.01,8.64E-03,0.02,2.29
BN Learn,IAMB,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,4,100,8.03E-03,0.01,0.04,0.01,0.01,0.01,0.87
BN Learn,fIAMB,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,4,100,7.52E-03,0.01,0.07,0.01,0.01,0.03,0.44
BN Learn,iIAMB,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,4,100,7.91E-03,0.01,0.04,0.02,0.01,0.02,0.24
BN Learn,shPC,-,0.01,500,4,100,0.01,0.02,0,0,0.01,0,0.15
BN Learn,shPC,-,0.001,500,4,100,6.51E-03,0.01,0,0,0.01,0,0.19
BN Learn,MMHC,-,-,500,4,100,0.02,0.02,0.03,0.02,0.02,0.04,0.46
BN Learn,IAMB Cor,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,4,100,8.03E-03,0.01,0.04,0.01,0.01,0.01,0.29
BN Learn,IAMB Mi-G,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,4,100,8.75E-03,0.01,0.03,0.01,0.01,0.01,0.63
BN Learn,IAMB Mi-G-Sh,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,4,100,3.39E-03,0.01,0.08,0.02,9.31E-03,0.02,0.2
BN Learn,IAMB Zf,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,4,100,8.65E-03,0.01,0.04,0.01,0.01,0.02,0.41
PC Alg,PC Fisher Z,-,0.01,500,4,100,0.01,0.02,0.02,0.02,0.02,0.03,0.08
PC Alg,PC Fisher Z,-,0.001,500,4,100,4.85E-03,0.01,0.02,0.02,0.01,0.02,0.38
PC Alg,PC-Stable Fisher Z,-,0.01,500,4,100,0.01,0.02,0.02,0.02,0.02,0.03,0.23
PC Alg,PC-Stable Fisher Z,-,0.001,500,4,100,4.85E-03,0.01,0.02,0.02,0.01,0.02,0.18
PC Alg,CPC Fisher Z,-,0.01,500,4,100,0.01,0.02,9.32E-03,0.01,0.02,0.01,0.36
PC Alg,CPC Fisher Z,-,0.001,500,4,100,4.85E-03,0.01,0.03,0.01,0.01,0.02,1.81
PC Alg,CPC (majority) Fisher Z,-,0.01,500,4,100,0.01,0.02,0.03,0.02,0.02,0.02,0.49
PC Alg,CPC (majority) Fisher Z,-,0.001,500,4,100,4.85E-03,0.01,0.02,0.01,0.01,0.01,1.37
PC Alg,GES BIC,2,-,500,4,100,5.85E-03,0.02,0.02,0.03,0.01,0.03,1.25
PC Alg,GES BIC,4,-,500,4,100,5.40E-03,0.02,0.01,0.02,0.02,0.02,0.52
MATLAB,PC Fisher Z,-,0.01,500,4,100,0.01,0.02,0.02,0.02,0.01,0.02,1.97
MATLAB,PC Fisher Z,-,0.001,500,4,100,5.60E-03,0.01,0.02,0.01,0.01,0.02,1.95
Tetrad,PC Fisher Z,-,0.01,500,4,500,6.93E-03,9.73E-03,0.03,0.03,7.41E-03,0.05,0.33
Tetrad,PC Fisher Z,-,0.001,500,4,500,2.05E-03,0.01,0.03,0.03,7.11E-03,0.04,0.33
Tetrad,PC-Stable Fisher Z,-,0.01,500,4,500,5.38E-03,8.99E-03,0.03,0.02,6.53E-03,0.04,0.21
Tetrad,PC-Stable Fisher Z,-,0.001,500,4,500,1.90E-03,0.01,0.02,0.02,6.34E-03,0.03,0.09
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,4,500,5.38E-03,8.99E-03,0.02,0.01,6.53E-03,0.02,0.45
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,4,500,1.90E-03,0.01,9.89E-03,0.02,6.34E-03,0.02,0.29
Tetrad,CPC Fisher Z,-,0.01,500,4,500,6.93E-03,9.73E-03,3.84E-03,0.01,7.41E-03,8.10E-03,1.08
Tetrad,CPC Fisher Z,-,0.001,500,4,500,2.05E-03,0.01,4.59E-03,0.02,7.11E-03,0.01,0.47
Tetrad,CPC-Stable Fisher Z,-,0.01,500,4,500,5.38E-03,8.99E-03,4.27E-03,0.01,6.53E-03,7.44E-03,1.08
Tetrad,CPC-Stable Fisher Z,-,0.001,500,4,500,1.90E-03,0.01,4.77E-03,0.02,6.34E-03,0.01,0.46
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,4,500,0.01,4.06E-03,0.02,0.01,6.44E-03,0.02,0.5
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,4,500,0.01,6.91E-03,0.02,0.01,4.14E-03,0.02,0.33
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,4,500,5.43E-03,0.01,0.01,0.02,7.10E-03,0.02,0.16
Tetrad,fGES (unfaith) BIC,2,-,500,4,500,0.01,3.66E-03,0.02,0.01,5.90E-03,0.02,0.29
Tetrad,fGES (unfaith) BIC,4,-,500,4,500,7.68E-03,0.01,0.01,0.02,5.22E-03,0.02,0.15
Tetrad,fGES (faith) Fisher Z,-,0.001,500,4,500,9.17E-03,5.22E-03,0.01,0.01,5.30E-03,0.02,0.11
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,4,500,8.82E-03,6.11E-03,0.02,0.01,3.85E-03,0.01,0.1
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,4,500,4.17E-03,0.01,0.01,0.02,5.71E-03,0.02,0.04
Tetrad,fGES (faith) BIC,2,-,500,4,500,8.48E-03,5.10E-03,0.02,0.01,3.82E-03,0.02,0.07
Tetrad,fGES (faith) BIC,4,-,500,4,500,5.92E-03,7.87E-03,0.01,0.01,5.16E-03,0.02,0.07
BN Learn,MMPC,-,0.01,500,4,500,5.60E-03,0.01,0,0,7.78E-03,0,1.1
BN Learn,MMPC,-,0.001,500,4,500,2.50E-03,0.01,0,0,8.04E-03,0,1.04
BN Learn,Grow Shrink,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,4,500,0.32,0.25,0.27,0.2,0.28,0.17,77.28
BN Learn,IAMB,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,4,500,2.03E-03,0.01,0.02,0.02,8.78E-03,0.03,2.09
BN Learn,fIAMB,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,4,500,2.85E-03,0.01,0.02,0.02,6.90E-03,0.03,1.31
BN Learn,iIAMB,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,4,500,0.51,0.41,0.44,0.31,0.46,0.27,19.67
BN Learn,shPC,-,0.01,500,4,500,6.53E-03,9.86E-03,0,0,7.73E-03,0,0.37
BN Learn,shPC,-,0.001,500,4,500,2.17E-03,0.01,0,0,7.11E-03,0,0.37
BN Learn,MMHC,-,-,500,4,500,0.01,0.01,0.02,0.02,9.85E-03,0.03,1.97
BN Learn,IAMB Cor,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,4,500,2.03E-03,0.01,0.02,0.02,8.78E-03,0.03,2.92
BN Learn,IAMB Mi-G,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,4,500,2.16E-03,0.02,0.02,0.02,8.98E-03,0.03,3.43
BN Learn,IAMB Mi-G-Sh,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,4,500,1.72E-03,0.01,0.02,0.02,7.36E-03,0.03,4.37
BN Learn,IAMB Zf,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,4,500,2.15E-03,0.01,0.02,0.02,8.76E-03,0.03,3.85
PC Alg,PC Fisher Z,-,0.01,500,4,500,5.38E-03,8.99E-03,0.02,0.02,6.53E-03,0.04,1.56
PC Alg,PC Fisher Z,-,0.001,500,4,500,1.90E-03,0.01,0.02,0.02,6.34E-03,0.04,0.45
PC Alg,PC-Stable Fisher Z,-,0.01,500,4,500,5.38E-03,8.99E-03,0.02,0.02,6.53E-03,0.04,1.17
PC Alg,PC-Stable Fisher Z,-,0.001,500,4,500,1.90E-03,0.01,0.02,0.02,6.34E-03,0.04,0.3
PC Alg,CPC Fisher Z,-,0.01,500,4,500,5.38E-03,8.99E-03,2.65E-03,0.01,6.53E-03,9.17E-03,9.86
PC Alg,CPC Fisher Z,-,0.001,500,4,500,1.90E-03,0.01,2.24E-03,0.02,6.34E-03,0.01,6.02
PC Alg,CPC (majority) Fisher Z,-,0.01,500,4,500,5.38E-03,8.99E-03,0.02,0.02,6.53E-03,0.03,13.42
PC Alg,CPC (majority) Fisher Z,-,0.001,500,4,500,1.90E-03,0.01,6.91E-03,0.02,6.34E-03,0.01,7.96
PC Alg,GES BIC,2,-,500,4,500,8.01E-03,2.91E-03,0.01,9.76E-03,4.87E-03,0.01,1.37
PC Alg,GES BIC,4,-,500,4,500,4.65E-03,6.96E-03,8.44E-03,9.37E-03,4.76E-03,9.75E-03,1.63
MATLAB,PC Fisher Z,-,0.01,500,4,500,6.55E-03,9.64E-03,0.02,0.02,7.36E-03,0.04,1.65
MATLAB,PC Fisher Z,-,0.001,500,4,500,1.88E-03,0.01,0.02,0.02,6.99E-03,0.04,2.08
Tetrad,PC Fisher Z,-,0.01,500,4,1000,6.67E-03,8.40E-03,0.03,0.02,5.80E-03,0.05,0.74
Tetrad,PC Fisher Z,-,0.001,500,4,1000,2.00E-03,9.65E-03,0.02,0.02,4.76E-03,0.04,0.41
Tetrad,PC-Stable Fisher Z,-,0.01,500,4,1000,5.72E-03,8.73E-03,0.03,0.02,5.49E-03,0.05,0.81
Tetrad,PC-Stable Fisher Z,-,0.001,500,4,1000,1.91E-03,9.52E-03,0.02,0.02,4.73E-03,0.03,0.82
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,4,1000,5.72E-03,8.73E-03,0.01,0.01,5.49E-03,0.02,2.07
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,4,1000,1.91E-03,9.52E-03,0.01,0.02,4.73E-03,0.02,1.33
Tetrad,CPC Fisher Z,-,0.01,500,4,1000,6.67E-03,8.40E-03,3.81E-03,0.02,5.80E-03,0.01,5.88
Tetrad,CPC Fisher Z,-,0.001,500,4,1000,2.00E-03,9.65E-03,2.89E-03,0.01,4.76E-03,0.01,2.23
Tetrad,CPC-Stable Fisher Z,-,0.01,500,4,1000,5.72E-03,8.73E-03,3.80E-03,0.02,5.49E-03,0.01,5.81
Tetrad,CPC-Stable Fisher Z,-,0.001,500,4,1000,1.91E-03,9.52E-03,2.89E-03,0.01,4.73E-03,0.01,4.51
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,4,1000,0.01,2.35E-03,0.02,7.73E-03,7.52E-03,0.02,0.7
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,4,1000,9.78E-03,4.63E-03,0.02,9.67E-03,5.91E-03,0.02,0.52
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,4,1000,6.61E-03,8.57E-03,0.01,0.01,5.68E-03,0.02,0.36
Tetrad,fGES (unfaith) BIC,2,-,500,4,1000,9.23E-03,3.47E-03,0.02,8.50E-03,5.11E-03,0.02,0.17
Tetrad,fGES (unfaith) BIC,4,-,500,4,1000,8.04E-03,5.79E-03,0.01,0.01,5.29E-03,0.01,0.18
Tetrad,fGES (faith) Fisher Z,-,0.001,500,4,1000,9.36E-03,4.26E-03,0.01,0.01,5.45E-03,0.02,0.23
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,4,1000,0.01,5.30E-03,0.02,0.01,5.70E-03,0.02,0.13
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,4,1000,6.72E-03,9.11E-03,0.01,0.01,5.86E-03,0.02,0.07
Tetrad,fGES (faith) BIC,2,-,500,4,1000,0.01,4.02E-03,0.02,0.01,4.60E-03,0.02,0.12
Tetrad,fGES (faith) BIC,4,-,500,4,1000,8.95E-03,7.86E-03,0.01,0.01,6.20E-03,0.02,0.07
BN Learn,MMPC,-,0.01,500,4,1000,6.50E-03,8.71E-03,0,0,5.79E-03,0,2.82
BN Learn,MMPC,-,0.001,500,4,1000,1.78E-03,0.01,0,0,5.92E-03,0,2.43
BN Learn,Grow Shrink,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,4,1000,1.56E-03,7.88E-03,0.01,0.01,4.63E-03,0.02,26.37
BN Learn,fIAMB,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,4,1000,1.71E-03,9.10E-03,0.01,0.01,5.17E-03,0.02,35.28
BN Learn,iIAMB,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,4,1000,0,0,0,0,0,0,0
BN Learn,shPC,-,0.01,500,4,1000,6.79E-03,8.82E-03,0,0,6.29E-03,0,1.23
BN Learn,shPC,-,0.001,500,4,1000,1.87E-03,0.01,0,0,5.35E-03,0,2.11
BN Learn,MMHC,-,-,500,4,1000,0.01,7.73E-03,0.01,0.01,7.08E-03,0.02,9.32
BN Learn,IAMB Cor,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,4,1000,0,0,0,0,0,0,0
PC Alg,PC Fisher Z,-,0.01,500,4,1000,5.72E-03,8.73E-03,0.02,0.02,5.49E-03,0.03,2.41
PC Alg,PC Fisher Z,-,0.001,500,4,1000,1.91E-03,9.52E-03,0.02,9.94E-03,4.73E-03,0.02,1.23
PC Alg,PC-Stable Fisher Z,-,0.01,500,4,1000,5.72E-03,8.73E-03,0.02,0.02,5.49E-03,0.03,1.64
PC Alg,PC-Stable Fisher Z,-,0.001,500,4,1000,1.91E-03,9.52E-03,0.02,9.94E-03,4.73E-03,0.02,1.07
PC Alg,CPC Fisher Z,-,0.01,500,4,1000,5.72E-03,8.73E-03,5.25E-03,0.02,5.49E-03,0.01,23.49
PC Alg,CPC Fisher Z,-,0.001,500,4,1000,1.91E-03,9.52E-03,3.91E-03,0.01,4.73E-03,0.01,16.18
PC Alg,CPC (majority) Fisher Z,-,0.01,500,4,1000,5.72E-03,8.73E-03,9.38E-03,0.01,5.49E-03,0.02,33.36
PC Alg,CPC (majority) Fisher Z,-,0.001,500,4,1000,1.91E-03,9.52E-03,0.01,0.02,4.73E-03,0.03,15.71
PC Alg,GES BIC,2,-,500,4,1000,7.68E-03,2.87E-03,0.01,9.68E-03,4.52E-03,0.02,1.9
PC Alg,GES BIC,4,-,500,4,1000,5.15E-03,5.15E-03,0.01,9.31E-03,4.29E-03,0.01,1.46
MATLAB,PC Fisher Z,-,0.01,500,4,1000,5.94E-03,8.29E-03,0.01,0.01,5.52E-03,0.02,4.53
MATLAB,PC Fisher Z,-,0.001,500,4,1000,1.98E-03,9.33E-03,0.02,9.09E-03,4.81E-03,0.03,15.9
Tetrad,PC Fisher Z,-,0.01,500,6,100,9.55E-03,8.74E-03,0.02,7.59E-03,8.69E-03,0.02,0.19
Tetrad,PC Fisher Z,-,0.001,500,6,100,5.79E-03,6.62E-03,0.03,0.01,5.16E-03,0.02,0.35
Tetrad,PC-Stable Fisher Z,-,0.01,500,6,100,9.31E-03,9.59E-03,0.01,8.87E-03,9.47E-03,0.01,0.06
Tetrad,PC-Stable Fisher Z,-,0.001,500,6,100,6.97E-03,5.82E-03,0.03,0.01,4.90E-03,0.02,0.11
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,6,100,9.31E-03,9.59E-03,0.03,0.02,9.47E-03,0.02,0.03
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,6,100,6.97E-03,5.82E-03,0.02,0.01,4.90E-03,0.02,0.04
Tetrad,CPC Fisher Z,-,0.01,500,6,100,9.55E-03,8.74E-03,9.30E-03,0.01,8.69E-03,0.02,0.16
Tetrad,CPC Fisher Z,-,0.001,500,6,100,5.79E-03,6.62E-03,0.02,6.67E-03,5.16E-03,0.01,0.25
Tetrad,CPC-Stable Fisher Z,-,0.01,500,6,100,9.31E-03,9.59E-03,0.01,0.01,9.47E-03,0.02,0.02
Tetrad,CPC-Stable Fisher Z,-,0.001,500,6,100,6.97E-03,5.82E-03,0.02,6.80E-03,4.90E-03,0.01,0.02
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,6,100,0.01,0.02,0.02,0.02,0.01,0.03,0.41
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,6,100,0.01,0.02,0.02,0.03,0.02,0.04,0.71
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,6,100,5.45E-03,6.97E-03,0.03,0.01,7.19E-03,0.01,0.02
Tetrad,fGES (unfaith) BIC,2,-,500,6,100,0.01,0.01,0.02,0.02,0.01,0.02,1.28
Tetrad,fGES (unfaith) BIC,4,-,500,6,100,7.25E-03,0.02,0.01,0.02,0.01,0.02,0.37
Tetrad,fGES (faith) Fisher Z,-,0.001,500,6,100,0.01,0.01,0.03,0.02,0.01,0.03,0.04
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,6,100,8.19E-03,0.01,0.02,0.02,8.96E-03,0.02,0.02
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,6,100,4.57E-03,7.95E-03,0.05,0.02,8.57E-03,0.02,0.02
Tetrad,fGES (faith) BIC,2,-,500,6,100,0.01,9.29E-03,0.02,0.01,9.00E-03,0.02,0.16
Tetrad,fGES (faith) BIC,4,-,500,6,100,5.87E-03,5.79E-03,0.01,8.28E-03,5.42E-03,0.01,0.02
BN Learn,MMPC,-,0.01,500,6,100,6.47E-03,0.01,0,0,9.34E-03,0,0.37
BN Learn,MMPC,-,0.001,500,6,100,4.69E-03,6.49E-03,0,0,6.04E-03,0,0.29
BN Learn,Grow Shrink,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,6,100,4.06E-03,5.67E-03,0.06,0.02,5.63E-03,0.03,0.59
BN Learn,fIAMB,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,6,100,4.76E-03,5.99E-03,0.07,0.02,6.56E-03,0.03,0.34
BN Learn,iIAMB,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,6,100,0,0,0,0,0,0,0
BN Learn,shPC,-,0.01,500,6,100,9.85E-03,0.01,0,0,9.44E-03,0,0.14
BN Learn,shPC,-,0.001,500,6,100,7.43E-03,7.50E-03,0,0,6.42E-03,0,0.07
BN Learn,MMHC,-,-,500,6,100,0.01,0.01,0.03,0.02,0.01,0.04,0.29
BN Learn,IAMB Cor,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,6,100,0,0,0,0,0,0,0
PC Alg,PC Fisher Z,-,0.01,500,6,100,9.31E-03,9.59E-03,0.02,0.01,9.47E-03,0.02,0.24
PC Alg,PC Fisher Z,-,0.001,500,6,100,6.97E-03,5.82E-03,0.02,7.85E-03,4.90E-03,0.02,0.88
PC Alg,PC-Stable Fisher Z,-,0.01,500,6,100,9.31E-03,9.59E-03,0.02,0.01,9.47E-03,0.02,0.82
PC Alg,PC-Stable Fisher Z,-,0.001,500,6,100,6.97E-03,5.82E-03,0.02,7.85E-03,4.90E-03,0.02,0.09
PC Alg,CPC Fisher Z,-,0.01,500,6,100,9.31E-03,9.59E-03,0.01,0.01,9.47E-03,0.02,0.46
PC Alg,CPC Fisher Z,-,0.001,500,6,100,6.97E-03,5.82E-03,0.02,7.58E-03,4.90E-03,0.01,0.2
PC Alg,CPC (majority) Fisher Z,-,0.01,500,6,100,9.31E-03,9.59E-03,0.02,0.02,9.47E-03,0.02,2.07
PC Alg,CPC (majority) Fisher Z,-,0.001,500,6,100,6.97E-03,5.82E-03,0.02,0.02,4.90E-03,0.02,0.5
PC Alg,GES BIC,2,-,500,6,100,6.03E-03,0.02,0.01,0.02,0.01,0.02,4.78
PC Alg,GES BIC,4,-,500,6,100,5.69E-03,0.01,0.02,9.54E-03,9.39E-03,9.00E-03,0.59
MATLAB,PC Fisher Z,-,0.01,500,6,100,9.59E-03,9.31E-03,0.02,0.01,9.24E-03,0.02,2.38
MATLAB,PC Fisher Z,-,0.001,500,6,100,5.82E-03,7.29E-03,0.02,9.20E-03,6.17E-03,0.02,3.22
Tetrad,PC Fisher Z,-,0.01,500,6,500,2.57E-03,8.60E-03,0.03,0.02,5.47E-03,0.04,0.51
Tetrad,PC Fisher Z,-,0.001,500,6,500,1.89E-03,0.01,0.02,0.01,7.24E-03,0.03,0.39
Tetrad,PC-Stable Fisher Z,-,0.01,500,6,500,2.43E-03,8.44E-03,0.02,0.01,5.46E-03,0.03,0.54
Tetrad,PC-Stable Fisher Z,-,0.001,500,6,500,1.43E-03,0.01,0.02,0.01,7.00E-03,0.03,0.45
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,6,500,2.43E-03,8.44E-03,0.01,0.01,5.46E-03,0.02,1.08
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,6,500,1.43E-03,0.01,0.02,0.01,7.00E-03,0.02,1.02
Tetrad,CPC Fisher Z,-,0.01,500,6,500,2.57E-03,8.60E-03,4.95E-03,0.01,5.47E-03,0.01,3.35
Tetrad,CPC Fisher Z,-,0.001,500,6,500,1.89E-03,0.01,7.08E-03,0.02,7.24E-03,0.02,0.63
Tetrad,CPC-Stable Fisher Z,-,0.01,500,6,500,2.43E-03,8.44E-03,4.39E-03,0.01,5.46E-03,0.01,3.26
Tetrad,CPC-Stable Fisher Z,-,0.001,500,6,500,1.43E-03,0.01,7.78E-03,0.02,7.00E-03,0.02,1.17
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,6,500,0.02,3.74E-03,0.03,0.01,0.01,0.03,4.06
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,6,500,0.02,3.92E-03,0.02,6.32E-03,9.01E-03,0.03,1
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,6,500,8.98E-03,0.01,0.01,0.01,8.98E-03,0.02,0.86
Tetrad,fGES (unfaith) BIC,2,-,500,6,500,0.02,3.01E-03,0.02,9.18E-03,9.95E-03,0.03,0.84
Tetrad,fGES (unfaith) BIC,4,-,500,6,500,0.01,7.18E-03,0.02,9.33E-03,5.39E-03,0.02,0.43
Tetrad,fGES (faith) Fisher Z,-,0.001,500,6,500,0.02,5.59E-03,0.03,9.90E-03,0.01,0.04,1.46
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,6,500,0.02,7.83E-03,0.02,5.87E-03,8.36E-03,0.02,0.33
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,6,500,6.91E-03,0.01,0.01,0.01,8.61E-03,0.02,0.13
Tetrad,fGES (faith) BIC,2,-,500,6,500,0.02,6.25E-03,0.02,7.14E-03,7.87E-03,0.03,0.32
Tetrad,fGES (faith) BIC,4,-,500,6,500,0.01,0.01,0.02,0.01,0.01,0.03,0.13
BN Learn,MMPC,-,0.01,500,6,500,1.80E-03,8.07E-03,0,0,4.81E-03,0,1.84
BN Learn,MMPC,-,0.001,500,6,500,9.83E-04,0.01,0,0,6.49E-03,0,1.79
BN Learn,Grow Shrink,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,6,500,8.97E-04,0.01,0.01,7.79E-03,7.48E-03,0.01,5.48
BN Learn,fIAMB,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,6,500,1.09E-03,0.01,0.02,5.76E-03,6.79E-03,0.02,5.12
BN Learn,iIAMB,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,6,500,0,0,0,0,0,0,0
BN Learn,shPC,-,0.01,500,6,500,2.08E-03,7.06E-03,0,0,4.48E-03,0,0.85
BN Learn,shPC,-,0.001,500,6,500,1.87E-03,9.71E-03,0,0,6.56E-03,0,0.39
BN Learn,MMHC,-,-,500,6,500,5.85E-03,8.72E-03,9.02E-03,7.76E-03,6.55E-03,0.01,5.05
BN Learn,IAMB Cor,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,6,500,0,0,0,0,0,0,0
PC Alg,PC Fisher Z,-,0.01,500,6,500,2.43E-03,8.44E-03,0.02,0.01,5.46E-03,0.03,1.48
PC Alg,PC Fisher Z,-,0.001,500,6,500,1.43E-03,0.01,0.02,0.01,7.00E-03,0.03,2.25
PC Alg,PC-Stable Fisher Z,-,0.01,500,6,500,2.43E-03,8.44E-03,0.02,0.01,5.46E-03,0.03,1.68
PC Alg,PC-Stable Fisher Z,-,0.001,500,6,500,1.43E-03,0.01,0.02,0.01,7.00E-03,0.03,0.79
PC Alg,CPC Fisher Z,-,0.01,500,6,500,2.43E-03,8.44E-03,5.98E-03,0.01,5.46E-03,0.01,23.16
PC Alg,CPC Fisher Z,-,0.001,500,6,500,1.43E-03,0.01,7.57E-03,0.02,7.00E-03,0.02,9.9
PC Alg,CPC (majority) Fisher Z,-,0.01,500,6,500,2.43E-03,8.44E-03,0.01,7.77E-03,5.46E-03,0.02,25.91
PC Alg,CPC (majority) Fisher Z,-,0.001,500,6,500,1.43E-03,0.01,7.99E-03,0.01,7.00E-03,0.01,9.31
PC Alg,GES BIC,2,-,500,6,500,0.01,7.24E-03,0.02,0.01,9.01E-03,0.03,11.88
PC Alg,GES BIC,4,-,500,6,500,6.09E-03,0.01,0.01,0.01,7.48E-03,0.02,9.38
MATLAB,PC Fisher Z,-,0.01,500,6,500,2.78E-03,8.60E-03,0.02,0.01,5.75E-03,0.03,2.29
MATLAB,PC Fisher Z,-,0.001,500,6,500,1.73E-03,0.01,0.02,0.01,6.70E-03,0.03,2.66
Tetrad,PC Fisher Z,-,0.01,500,6,1000,3.25E-03,0.01,0.01,5.90E-03,7.38E-03,0.02,1.27
Tetrad,PC Fisher Z,-,0.001,500,6,1000,2.27E-03,0.01,0.01,8.62E-03,7.36E-03,0.02,1.17
Tetrad,PC-Stable Fisher Z,-,0.01,500,6,1000,2.61E-03,0.01,0.01,0.01,7.47E-03,0.02,1.12
Tetrad,PC-Stable Fisher Z,-,0.001,500,6,1000,1.53E-03,0.01,0.02,0.01,7.64E-03,0.03,0.69
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,6,1000,2.61E-03,0.01,0.01,0.02,7.47E-03,0.03,6.7
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,6,1000,1.53E-03,0.01,0.01,0.02,7.64E-03,0.02,3.47
Tetrad,CPC Fisher Z,-,0.01,500,6,1000,3.25E-03,0.01,4.35E-03,0.01,7.38E-03,0.01,19.66
Tetrad,CPC Fisher Z,-,0.001,500,6,1000,2.27E-03,0.01,4.91E-03,0.01,7.36E-03,0.01,7.67
Tetrad,CPC-Stable Fisher Z,-,0.01,500,6,1000,2.61E-03,0.01,3.57E-03,0.01,7.47E-03,0.01,18.71
Tetrad,CPC-Stable Fisher Z,-,0.001,500,6,1000,1.53E-03,0.01,3.47E-03,0.02,7.64E-03,0.01,6.61
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,6,1000,0.02,1.92E-03,0.03,9.68E-03,0.01,0.04,2.11
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,6,1000,0.02,2.09E-03,0.03,7.86E-03,0.01,0.03,2.1
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,6,1000,0.01,7.41E-03,0.02,9.18E-03,7.33E-03,0.02,0.79
Tetrad,fGES (unfaith) BIC,2,-,500,6,1000,0.02,1.66E-03,0.03,8.30E-03,0.01,0.03,0.83
Tetrad,fGES (unfaith) BIC,4,-,500,6,1000,0.02,4.88E-03,0.02,7.71E-03,8.76E-03,0.03,0.41
Tetrad,fGES (faith) Fisher Z,-,0.001,500,6,1000,0.03,4.17E-03,0.03,9.75E-03,0.01,0.04,0.45
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,6,1000,0.02,7.28E-03,0.03,9.90E-03,0.01,0.03,0.7
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,6,1000,0.01,0.01,0.02,8.92E-03,7.55E-03,0.02,0.25
Tetrad,fGES (faith) BIC,2,-,500,6,1000,0.02,6.01E-03,0.03,9.98E-03,0.01,0.03,0.42
Tetrad,fGES (faith) BIC,4,-,500,6,1000,0.01,8.86E-03,0.02,9.17E-03,9.07E-03,0.03,0.2
BN Learn,MMPC,-,0.01,500,6,1000,2.80E-03,0.01,0,0,7.90E-03,0,12.04
BN Learn,MMPC,-,0.001,500,6,1000,1.62E-03,0.01,0,0,8.22E-03,0,4.74
BN Learn,Grow Shrink,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,6,1000,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,6,1000,0.32,0.25,0.27,0.2,0.28,0.17,0.03
BN Learn,iIAMB,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,6,1000,0,0,0,0,0,0,0
BN Learn,shPC,-,0.01,500,6,1000,2.93E-03,0.01,0,0,6.91E-03,0,5.3
BN Learn,shPC,-,0.001,500,6,1000,2.20E-03,0.01,0,0,7.32E-03,0,2
BN Learn,MMHC,-,-,500,6,1000,6.14E-03,0.01,0.02,0.02,7.45E-03,0.03,32.09
BN Learn,IAMB Cor,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,6,1000,0,0,0,0,0,0,0
PC Alg,PC Fisher Z,-,0.01,500,6,1000,2.61E-03,0.01,0.02,0.02,7.47E-03,0.03,10.57
PC Alg,PC Fisher Z,-,0.001,500,6,1000,1.53E-03,0.01,0.02,0.02,7.64E-03,0.03,3.13
PC Alg,PC-Stable Fisher Z,-,0.01,500,6,1000,2.61E-03,0.01,0.02,0.02,7.47E-03,0.03,2.46
PC Alg,PC-Stable Fisher Z,-,0.001,500,6,1000,1.53E-03,0.01,0.02,0.02,7.64E-03,0.03,1.27
PC Alg,CPC Fisher Z,-,0.01,500,6,1000,2.61E-03,0.01,3.25E-03,0.01,7.47E-03,0.01,92.35
PC Alg,CPC Fisher Z,-,0.001,500,6,1000,1.53E-03,0.01,5.30E-03,0.01,7.64E-03,0.01,69.04
PC Alg,CPC (majority) Fisher Z,-,0.01,500,6,1000,2.61E-03,0.01,0.01,0.01,7.47E-03,0.02,103.68
PC Alg,CPC (majority) Fisher Z,-,0.001,500,6,1000,1.53E-03,0.01,0.01,0.02,7.64E-03,0.02,49.03
PC Alg,GES BIC,2,-,500,6,1000,0.01,4.64E-03,0.02,9.30E-03,9.28E-03,0.03,8.43
PC Alg,GES BIC,4,-,500,6,1000,9.00E-03,9.96E-03,0.02,0.01,8.91E-03,0.03,7.92
MATLAB,PC Fisher Z,-,0.01,500,6,1000,2.98E-03,0.01,0.02,0.02,7.30E-03,0.03,7.18
MATLAB,PC Fisher Z,-,0.001,500,6,1000,2.08E-03,0.01,0.02,0.02,7.04E-03,0.03,4.17


==> anc/causal/index.html <==
<html style="overflow-y: scroll;">

  <head>
    <script src="https://ajax.googleapis.com/ajax/libs/jquery/3.2.1/jquery.min.js"></script>
    <script src="https://ajax.googleapis.com/ajax/libs/angularjs/1.6.1/angular.min.js"></script>
    <script src="https://ajax.googleapis.com/ajax/libs/angularjs/1.6.1/angular-animate.js"></script>
    <script src="https://ajax.googleapis.com/ajax/libs/angularjs/1.6.1/angular-sanitize.js"></script>
    <script src="https://cdnjs.cloudflare.com/ajax/libs/angular-ui-router/1.0.3/angular-ui-router.min.js"></script>
    <script src="https://maxcdn.bootstrapcdn.com/bootstrap/3.3.7/js/bootstrap.min.js"></script>
    <script src="https://angular-ui.github.io/bootstrap/ui-bootstrap-tpls-2.5.0.js"></script>
    <script src="https://cdn.plot.ly/plotly-latest.min.js"></script>

    <link href="https://maxcdn.bootstrapcdn.com/bootstrap/3.3.7/css/bootstrap.min.css" rel="stylesheet">
    <link href="https://cdnjs.cloudflare.com/ajax/libs/jasny-bootstrap/3.1.3/css/jasny-bootstrap.css" rel="stylesheet">   

    <script src="js/module/app.js"></script>
    <script src="js/controller/loadCtrl.js"></script>
    <script src="js/controller/plotCtrl.js"></script>
    <script src="js/factory/comparisonData.js"></script>
    <script src="js/lib/distributions.js"></script>
    
    <title>Algorithm Visualization</title>
  </head>
  <body>
    <div class="container-fluid" ng-app="app">
      <header ng-include="'view/header.html'"></header>
      <div ui-view></div>
    </div>
  </body>

</html>

==> anc/causal/js/controller/loadCtrl.js <==
angular
  .module('app')
  .controller('loadCtrl', ['$scope', 'comparisonData', function($scope, comparisonData) {
    $scope.dataTable = "";
    $scope.stdTable = "";
    $scope.headings = [];
    $scope.hideData = true;
    $scope.hideStd = true;
    $scope.runs = ""

    // Method to load a statistics file

    $scope.loadStats = function(element) {
      let file = element.files[0];
      let textType = /text.*/;
      if (file.type.match(textType)) {
        $scope.headings = [];
        comparisonData.reset(); 
        let reader = new FileReader();
        reader.onload = function(e) {
          $scope.dataTable = reader.result;
          let headings = $scope.dataTable.split("\n")[0].split(",");
          for (i in headings) {
            $scope.headings.push({"heading" : headings[i], "assignment" : "Ignore"});
          }
          $scope.hideData = false;
          comparisonData.setDataTable($scope.dataTable);
          $scope.$apply();
        }
        reader.readAsText(file); 
      } else {
        alert("File not supported.");
      }
    };

    // Method to load a configuration file

    $scope.loadConfig = function(element) {
      let file = element.files[0];
      let textType = /text.*/;
      if ($scope.headings.length == 0) {
        alert("Please load a statistics file first.");
      } else if (file.type.match(textType)) {
        let reader = new FileReader();
        reader.onload = function(e) {
          let config = (reader.result.split("\n")[0].split(","));
          for (i in $scope.headings) {
            let assigned = config[i]
            $scope.headings[i].assignment = assigned;
            if (assigned == "Ignore") {
              comparisonData.setIgnore(i);
            } else if (assigned == "Package") {
              comparisonData.setPackage(i);
            } else if (assigned == "Algorithm") {
              comparisonData.setAlgorithm(i);
            } else if (assigned == "Parameter") {
              comparisonData.addParameter(i);
            } else if (assigned == "Statistic") {
              comparisonData.addStatistic(i);
            } else if (assigned == "Time") {
              comparisonData.setTime(i);
            }
          }
          $scope.$apply();
        }
        reader.readAsText(file); 
      } else {
        alert("File not supported.");
      }
    };

    // Method to load a standard deviation file

    $scope.loadStd = function(element) {
      let file = element.files[0];
      let textType = /text.*/;
      if (file.type.match(textType)) {
        let reader = new FileReader();
        reader.onload = function(e) {
          $scope.stdTable = reader.result;
          let headings = $scope.stdTable.split("\n")[0].split(",");
          let valid = true;
          if (headings.length != $scope.headings.length) {
            valid = false;
          } else {
            for (i in headings) {
              if ($scope.headings[i].heading != headings[i]) {
                valid = false;
              }
            }
          }
          if (valid) {
            $scope.hideStd = false;
            comparisonData.setStdTable($scope.stdTable);
            $scope.$apply();
          } else {
            alert("File does not match statistics file.");
          }
        }
        reader.readAsText(file); 
      } else {
        alert("File not supported.");
      }
    };

    // Method for updating the comparison data when an assignment is changed

    $scope.assignmentChanged = function(element) {
      let assigned = element.heading.assignment;
      let heading = element.heading.heading;
      let index = 0;
      for (i in $scope.headings) {
        if ($scope.headings[i].heading == heading) {
          index = i;
          break;
        }
      }
      if (assigned == "Ignore") {
        comparisonData.setIgnore(index);
      } else if (assigned == "Package") {
        comparisonData.setPackage(index);
      } else if (assigned == "Algorithm") {
        comparisonData.setAlgorithm(index);
      } else if (assigned == "Parameter") {
        comparisonData.addParameter(index);
      } else if (assigned == "Statistic") {
        comparisonData.addStatistic(index);
      } else if (assigned == "Time") {
        comparisonData.setTime(index);
      }
      if (["Package", "Algorithm", "Time"].includes(assigned)) {
        for (i in $scope.headings) {
          if ($scope.headings[i].heading != heading && $scope.headings[i].assignment == assigned) {
            $scope.headings[i].assignment = "Ignore";
          }
        }
      }
    };

    // Method for updating the number of runs

    $scope.runsChanged = function() {
      comparisonData.setRuns($scope.runs);
    }

    // Method for displaying help

    $scope.help = function() {
      alert('Load a statistics file by clicking the "Load Stats" button to the left.  You will need to associate each column heading of the statistics file with a column type either by using the dropdown boxes which appear below, or by clicking "Load Config" to load a configuration file.  Additionally, 95% confidence intervals will be plotted if you upload a standard deviation file by clicking "Load Std" and enter the number of runs your statistics are averaged over in the "Number of Runs" box. For examples of how these file should be formated, please download the example files.  Click "Plot" in the upper right-hand corner to begin plotting results.');
    };

  }]);

==> anc/causal/js/controller/plotCtrl.js <==
angular
  .module('app')
  .controller('plotCtrl', ['$scope', 'comparisonData', function($scope, comparisonData) {
    $scope.headings = comparisonData.getHeadings();
    $scope.table = comparisonData.getDataTable();
    $scope.packages = [];
    $scope.algorithms = [];
    $scope.parameters = [];
    $scope.statistics = [];
    $scope.plotted = -1;

    // Parmeters outer initalize flags

	for (i in comparisonData.getParameters()) {
    	let index = comparisonData.getParameters()[i];
	   	$scope.parameters.push({"parameter" : index, "values" : []});
    }

    for (i in $scope.table) {

    	// Package/Algorithm initalize flags

	    if (comparisonData.getPackage() != null && comparisonData.getAlgorithm() != null) {
	    	let package = $scope.table[i][comparisonData.getPackage()];
	    	let contains = false;
	    	for (j in $scope.packages) {
	    		if (package == $scope.packages[j].package) {
	    			contains = true;
	    			break;
	    		}
	    	}
	    	if (!contains) {
	   			$scope.packages.push({"package" : package, "algorithms" : []});
			}
			let algorithm = $scope.table[i][comparisonData.getAlgorithm()];
			contains = false;
	    	for (j in $scope.packages) {
	    		if (package == $scope.packages[j].package) {
	    			for (k in $scope.packages[j].algorithms) {
	    				if (algorithm == $scope.packages[j].algorithms[k].value) {
	    					contains = true;
	    					break;
	    				}
	    			}
	    		}
	    	}
			if (!contains) {
				let element = {"value" : algorithm, "active" : false};
	   			$scope.packages[j].algorithms.push(element);
			}
	   	}

	   	// Algorithm initalize flags

	    if (comparisonData.getAlgorithm() != null) {
	    	let algorithm = $scope.table[i][comparisonData.getAlgorithm()];
	    	let contains = false;
			for (j in $scope.algorithms) {
				if (algorithm == $scope.algorithms[j].value) {
					contains = true;
					break;
				}
			}
			if (!contains) {
				let element = {"value" : algorithm, "active" : false};
	   			$scope.algorithms.push(element);
			}
	 	}

	 	// Parameters inner initalize flags

	 	if (comparisonData.getParameters().length > 0) {
	 		for (j in $scope.parameters) {
	 			let value = $scope.table[i][$scope.parameters[j].parameter];
	 			if (value != "-") {
		    		let contains = false;
					for (k in $scope.parameters[j].values) {
						if (value == $scope.parameters[j].values[k].value) {
							contains = true;
							break;
						}
					}
					if (!contains) {
						let element = {"value" : value, "active" : false};
		   				$scope.parameters[j].values.push(element);
					}
				}
	 		}
	 	}
 	}

 	// Statistics initalize flags

    for (statistic in comparisonData.getStatistics()) {
		let element = {"value" : comparisonData.getStatistics()[statistic], "active" : false};
    	$scope.statistics.push(element);
    }

    // Set layouts for plots

    let layout = {barmode: 'group'};

	let timeLayout = {
		xaxis: {
	    	type: 'log'
	   	},
	  	margin: {
	    	l: 300,
	    	r: 20,
	    	b: 50,
	    	t: 20,
	    	pad: 5
	   	}
	};

	// Method for showing package/algorithm

	$scope.showPackage = function() {
		return comparisonData.getPackage()!=null && comparisonData.getAlgorithm()!=null;
	};

	// Method for showing algorithm

	$scope.showAlgorithm = function() {
		return comparisonData.getAlgorithm()!=null && comparisonData.getPackage()==null;
	};

	// Method for showing statistics

	$scope.showStatistics = function() {
		return $scope.statistics.length > 0;
	};

	// Method for plotting the results

    $scope.plot = function() {
    	let selected = 0;
    	let name = "";
    	let toPlot = [];

    	let elapsed = [];
		let timeName = [];
		let timeError = [];

    	if ($scope.plotted == 1) {
    		$scope.plotted = 0;
		}

		// Check if instance meets criteria

    	for (i in $scope.table) {

    		selected = 0;
    		name = "";

    		// Package/Algorithm match

		    if (comparisonData.getPackage() != null && comparisonData.getAlgorithm() != null) {
		    	selected = -1;
		    	let pkg = $scope.table[i][comparisonData.getPackage()];
		    	let alg = $scope.table[i][comparisonData.getAlgorithm()];
		    	for (j in $scope.packages) {
		    		if ($scope.packages[j].package == pkg) {
		    			for (k in $scope.packages[j].algorithms) {
		    				if ($scope.packages[j].algorithms[k].value == alg && $scope.packages[j].algorithms[k].active) {
		    					selected = 0;
		    					name += pkg + " " + alg;
		    					break;
		    				}
		    			}
		    		}
		    		if (selected == 0) {
		    			break;
		    		}
		    	}
		    } else if (comparisonData.getAlgorithm() != null) {
		    	selected = -1;
		    	let alg = $scope.table[i][comparisonData.getAlgorithm()];
		    	for (j in $scope.algorithms) {
		    		if ($scope.algorithms[j].value == alg && $scope.algorithms[j].active) {
		    			selected = 0;
		    			name += alg;
		    			break;
		    		}
		    	}
		    }

		    // Parameters match

		    if (selected == 0) {
			    for (j in comparisonData.getParameters()) {
			    	selected -= 1;
			    	let param = $scope.table[i][comparisonData.getParameters()[j]];
					if (param == "-") {
						selected += 1;
					} else {
				    	for (k in $scope.parameters[j].values) {
				    		if ($scope.parameters[j].values[k].value == param && $scope.parameters[j].values[k].active) {
				    			selected += 1;
				    			name += " " + param;
				    			break;
				    		}
			    		}
			    	}
		    		if (selected < 0) {
		    			break;
		    		}
		    	}
			}

			// Statistics match

			if (selected == 0) {
				let stats = [];
				let results = [];
				let error = []
				for (j in $scope.statistics) {
					if ($scope.statistics[j].active) {
						$scope.plotted = 1;
						stats.push($scope.headings[$scope.statistics[j].value])
						results.push($scope.table[i][$scope.statistics[j].value]);
						if (comparisonData.getRuns() != null && comparisonData.getStdTable().length != 0) {
							let std = comparisonData.getStdTable()[i][$scope.statistics[j].value];
							let n = comparisonData.getRuns()
  							error.push(((std / Math.sqrt(n)) * tdistr(n-1, 0.025)).toFixed(3));
  						}
					}
				}
				let current = null;
				if (error.length != 0) {
					current = {
	     				x: stats,
	     				y: results,
	     				name: name,
	     				type: 'bar',
	     				error_y: {
      						type: 'data',
      						array: error,
      						visible: true
    					}
	    			};
				} else {
					current = {
	     				x: stats,
	     				y: results,
	     				name: name,
	     				type: 'bar'
	    			};
    			}
    			toPlot.push(current);
    			if (comparisonData.getTime() != null) {
	    			elapsed.push($scope.table[i][comparisonData.getTime()]);
	    			timeName.push(name);
					if (comparisonData.getRuns() != null && comparisonData.getStdTable().length != 0) {
						let std = comparisonData.getStdTable()[i][comparisonData.getTime()];
						let n = comparisonData.getRuns()
  						timeError.push(((std / Math.sqrt(n)) * tdistr(n-1, 0.025)).toFixed(3));
  					}
    			}
			}
		}

		// Plot plots if matching criteria

  		if ($scope.plotted == 1) {

  			Plotly.newPlot('statisticsResults', toPlot, layout);

  			if (comparisonData.getTime() != null) {
  				let toTime = null;
  				if (timeError.length != 0) {
  					toTime = {
		     			x: elapsed,
		     			y: timeName,
		     			orientation: 'h',
		     			type: 'bar',
	     				error_x: {
      						type: 'data',
      						array: timeError,
      						visible: true
    					}
		    		}
  				} else {
		    		toTime = {
		     			x: elapsed,
		     			y: timeName,
		     			orientation: 'h',
		     			type: 'bar'
		    		}
	    		}
  				Plotly.newPlot('timeResults', [toTime], timeLayout);
			}

		// Remove plots if no matching criteria

  		} else if ($scope.plotted == 0) {
  			Plotly.purge('statisticsResults');
  			if (comparisonData.getTime() != null) {
  				Plotly.purge('timeResults');
			}
  		}
    };

  }]);


==> anc/causal/js/factory/comparisonData.js <==
angular
  .module('app')
  .factory('comparisonData', function() {

        // Initializer

        function Data() {
            this.dataTable = [];
            this.stdTable = [];
            this.headings = [];
            this.package = null;
            this.algorithm = null;
            this.time = null;
            this.runs = null;
            this.parameters = [];
            this.statistics = [];
        };

        // Setters

        Data.prototype.setDataTable = function(data) {
            data = data.split("\n");
            this.headings = data[0].split(",");
            for (i in data) {
                if (i != 0 && data[i] !== "") {
                    this.dataTable.push(data[i].split(","));
                }
            }
        };

        Data.prototype.setStdTable = function(data) {
            data = data.split("\n");
            for (i in data) {
                if (i != 0 && data[i] !== "") {
                    this.stdTable.push(data[i].split(","));
                }
            }
        };

        Data.prototype.setIgnore = function(column_index) {
            this.setToNull(column_index);
            this.removeFromList(column_index);
        };

        Data.prototype.setPackage = function(column_index) {
            this.setToNull(column_index);
            this.removeFromList(column_index);
            this.package = column_index;
        };

        Data.prototype.setAlgorithm = function(column_index) {
            this.setToNull(column_index);
            this.removeFromList(column_index);
            this.algorithm = column_index;
        };

        Data.prototype.setTime = function(column_index) {
            this.setToNull(column_index);
            this.removeFromList(column_index);
            this.time = column_index;
        };

        Data.prototype.setRuns = function(runs) {
            this.runs = runs;
        };

        Data.prototype.addParameter = function(column_index) {
            this.setToNull(column_index);
            this.removeFromList(column_index);
            this.parameters.push(column_index);
        };

        Data.prototype.addStatistic = function(column_index) {
            this.setToNull(column_index);
            this.removeFromList(column_index);
            this.statistics.push(column_index);
        };

        // Getters

        Data.prototype.getHeadings = function() {
            return this.headings;
        };

        Data.prototype.getDataTable = function() {
            return this.dataTable;
        };

        Data.prototype.getPackage = function() {
            return this.package;
        };

        Data.prototype.getStdTable = function() {
            return this.stdTable;
        };

        Data.prototype.getAlgorithm = function() {
            return this.algorithm;
        };

        Data.prototype.getTime = function() {
            return this.time;
        };

        Data.prototype.getRuns = function() {
            return this.runs;
        };

        Data.prototype.getParameters = function() {
            return this.parameters;
        };

        Data.prototype.getStatistics = function() {
            return this.statistics;
        };

        // Auxillary Functions

        Data.prototype.setToNull = function(column_index) {
            if (this.package == column_index) {
                this.package = null;
            } else if (this.algorithm == column_index) {
                this.algorithm = null;
            } else if (this.time == column_index) {
                this.time = null;
            }
        };

        Data.prototype.removeFromList = function(column_index) {
            let index = this.parameters.indexOf(column_index);
            if (index > -1) {
                this.parameters.splice(index, 1);
            }
            index = this.statistics.indexOf(column_index);
            if (index > -1) {
                this.statistics.splice(index, 1);

            }
        };

        Data.prototype.reset = function() {
            this.dataTable = [];
            this.stdTable = [];
            this.headings = [];
            this.package = null;
            this.algorithm = null;
            this.time = null;
            this.runs = null;
            this.parameters = [];
            this.statistics = [];
        };

        return new Data();

    });


==> anc/causal/js/lib/distributions.js <==
/*
 * NAME
 * 
 * statistics-distributions.js - JavaScript library for calculating
 *   critical values and upper probabilities of common statistical
 *   distributions
 * 
 * SYNOPSIS
 * 
 * 
 *   // Chi-squared-crit (2 degrees of freedom, 95th percentile = 0.05 level
 *   chisqrdistr(2, .05)
 *   
 *   // u-crit (95th percentile = 0.05 level)
 *   udistr(.05);
 *   
 *   // t-crit (1 degree of freedom, 99.5th percentile = 0.005 level) 
 *   tdistr(1,.005);
 *   
 *   // F-crit (1 degree of freedom in numerator, 3 degrees of freedom 
 *   //         in denominator, 99th percentile = 0.01 level)
 *   fdistr(1,3,.01);
 *   
 *   // upper probability of the u distribution (u = -0.85): Q(u) = 1-G(u)
 *   uprob(-0.85);
 *   
 *   // upper probability of the chi-square distribution
 *   // (3 degrees of freedom, chi-squared = 6.25): Q = 1-G
 *   chisqrprob(3,6.25);
 *   
 *   // upper probability of the t distribution
 *   // (3 degrees of freedom, t = 6.251): Q = 1-G
 *   tprob(3,6.251);
 *   
 *   // upper probability of the F distribution
 *   // (3 degrees of freedom in numerator, 5 degrees of freedom in
 *   //  denominator, F = 6.25): Q = 1-G
 *   fprob(3,5,.625);
 * 
 * 
 *  DESCRIPTION
 * 
 * This library calculates percentage points (5 significant digits) of the u
 * (standard normal) distribution, the student's t distribution, the
 * chi-square distribution and the F distribution. It can also calculate the
 * upper probability (5 significant digits) of the u (standard normal), the
 * chi-square, the t and the F distribution.
 * 
 * These critical values are needed to perform statistical tests, like the u
 * test, the t test, the F test and the chi-squared test, and to calculate
 * confidence intervals.
 * 
 * If you are interested in more precise algorithms you could look at:
 *   StatLib: http://lib.stat.cmu.edu/apstat/ ; 
 *   Applied Statistics Algorithms by Griffiths, P. and Hill, I.D.
 *   , Ellis Horwood: Chichester (1985)
 * 
 * BUGS 
 * 
 * This port was produced from the Perl module Statistics::Distributions
 * that has had no bug reports in several years.  If you find a bug then
 * please double-check that JavaScript does not thing the numbers you are
 * passing in are strings.  (You can subtract 0 from them as you pass them
 * in so that "5" is properly understood to be 5.)  If you have passed in a
 * number then please contact the author
 * 
 * AUTHOR
 * 
 * Ben Tilly <btilly@gmail.com>
 * 
 * Originl Perl version by Michael Kospach <mike.perl@gmx.at>
 * 
 * Nice formating, simplification and bug repair by Matthias Trautner Kromann
 * <mtk@id.cbs.dk>
 * 
 * COPYRIGHT 
 * 
 * Copyright 2008 Ben Tilly.
 * 
 * This library is free software; you can redistribute it and/or modify it
 * under the same terms as Perl itself.  This means under either the Perl
 * Artistic License or the GPL v1 or later.
 */

var SIGNIFICANT = 5; // number of significant digits to be returned

function chisqrdistr ($n, $p) {
	if ($n <= 0 || Math.abs($n) - Math.abs(integer($n)) != 0) {
		throw("Invalid n: $n\n"); /* degree of freedom */
	}
	if ($p <= 0 || $p > 1) {
		throw("Invalid p: $p\n"); 
	}
	return precision_string(_subchisqr($n-0, $p-0));
}

function udistr ($p) {
	if ($p > 1 || $p <= 0) {
		throw("Invalid p: $p\n");
	}
	return precision_string(_subu($p-0));
}

function tdistr ($n, $p) {
	if ($n <= 0 || Math.abs($n) - Math.abs(integer($n)) != 0) {
		throw("Invalid n: $n\n");
	}
	if ($p <= 0 || $p >= 1) {
		throw("Invalid p: $p\n");
	}
	return precision_string(_subt($n-0, $p-0));
}

function fdistr ($n, $m, $p) {
	if (($n<=0) || ((Math.abs($n)-(Math.abs(integer($n))))!=0)) {
		throw("Invalid n: $n\n"); /* first degree of freedom */
	}
	if (($m<=0) || ((Math.abs($m)-(Math.abs(integer($m))))!=0)) {
		throw("Invalid m: $m\n"); /* second degree of freedom */
	}
	if (($p<=0) || ($p>1)) {
		throw("Invalid p: $p\n");
	}
	return precision_string(_subf($n-0, $m-0, $p-0));
}

function uprob ($x) {
	return precision_string(_subuprob($x-0));
}

function chisqrprob ($n,$x) {
	if (($n <= 0) || ((Math.abs($n) - (Math.abs(integer($n)))) != 0)) {
		throw("Invalid n: $n\n"); /* degree of freedom */
	}
	return precision_string(_subchisqrprob($n-0, $x-0));
}

function tprob ($n, $x) {
	if (($n <= 0) || ((Math.abs($n) - Math.abs(integer($n))) !=0)) {
		throw("Invalid n: $n\n"); /* degree of freedom */
	}
	return precision_string(_subtprob($n-0, $x-0));
}

function fprob ($n, $m, $x) {
	if (($n<=0) || ((Math.abs($n)-(Math.abs(integer($n))))!=0)) {
		throw("Invalid n: $n\n"); /* first degree of freedom */
	}
	if (($m<=0) || ((Math.abs($m)-(Math.abs(integer($m))))!=0)) {
		throw("Invalid m: $m\n"); /* second degree of freedom */
	} 
	return precision_string(_subfprob($n-0, $m-0, $x-0));
}


function _subfprob ($n, $m, $x) {
	var $p;

	if ($x<=0) {
		$p=1;
	} else if ($m % 2 == 0) {
		var $z = $m / ($m + $n * $x);
		var $a = 1;
		for (var $i = $m - 2; $i >= 2; $i -= 2) {
			$a = 1 + ($n + $i - 2) / $i * $z * $a;
		}
		$p = 1 - Math.pow((1 - $z), ($n / 2) * $a);
	} else if ($n % 2 == 0) {
		var $z = $n * $x / ($m + $n * $x);
		var $a = 1;
		for (var $i = $n - 2; $i >= 2; $i -= 2) {
			$a = 1 + ($m + $i - 2) / $i * $z * $a;
		}
		$p = Math.pow((1 - $z), ($m / 2)) * $a;
	} else {
		var $y = Math.atan2(Math.sqrt($n * $x / $m), 1);
		var $z = Math.pow(Math.sin($y), 2);
		var $a = ($n == 1) ? 0 : 1;
		for (var $i = $n - 2; $i >= 3; $i -= 2) {
			$a = 1 + ($m + $i - 2) / $i * $z * $a;
		} 
		var $b = Math.PI;
		for (var $i = 2; $i <= $m - 1; $i += 2) {
			$b *= ($i - 1) / $i;
		}
		var $p1 = 2 / $b * Math.sin($y) * Math.pow(Math.cos($y), $m) * $a;

		$z = Math.pow(Math.cos($y), 2);
		$a = ($m == 1) ? 0 : 1;
		for (var $i = $m-2; $i >= 3; $i -= 2) {
			$a = 1 + ($i - 1) / $i * $z * $a;
		}
		$p = max(0, $p1 + 1 - 2 * $y / Math.PI
			- 2 / Math.PI * Math.sin($y) * Math.cos($y) * $a);
	}
	return $p;
}


function _subchisqrprob ($n,$x) {
	var $p;

	if ($x <= 0) {
		$p = 1;
	} else if ($n > 100) {
		$p = _subuprob((Math.pow(($x / $n), 1/3)
				- (1 - 2/9/$n)) / Math.sqrt(2/9/$n));
	} else if ($x > 400) {
		$p = 0;
	} else {   
		var $a;
                var $i;
                var $i1;
		if (($n % 2) != 0) {
			$p = 2 * _subuprob(Math.sqrt($x));
			$a = Math.sqrt(2/Math.PI) * Math.exp(-$x/2) / Math.sqrt($x);
			$i1 = 1;
		} else {
			$p = $a = Math.exp(-$x/2);
			$i1 = 2;
		}

		for ($i = $i1; $i <= ($n-2); $i += 2) {
			$a *= $x / $i;
			$p += $a;
		}
	}
	return $p;
}

function _subu ($p) {
	var $y = -Math.log(4 * $p * (1 - $p));
	var $x = Math.sqrt(
		$y * (1.570796288
		  + $y * (.03706987906
		  	+ $y * (-.8364353589E-3
			  + $y *(-.2250947176E-3
			  	+ $y * (.6841218299E-5
				  + $y * (0.5824238515E-5
					+ $y * (-.104527497E-5
					  + $y * (.8360937017E-7
						+ $y * (-.3231081277E-8
						  + $y * (.3657763036E-10
							+ $y *.6936233982E-12)))))))))));
	if ($p>.5)
                $x = -$x;
	return $x;
}

function _subuprob ($x) {
	var $p = 0; /* if ($absx > 100) */
	var $absx = Math.abs($x);

	if ($absx < 1.9) {
		$p = Math.pow((1 +
			$absx * (.049867347
			  + $absx * (.0211410061
			  	+ $absx * (.0032776263
				  + $absx * (.0000380036
					+ $absx * (.0000488906
					  + $absx * .000005383)))))), -16)/2;
	} else if ($absx <= 100) {
		for (var $i = 18; $i >= 1; $i--) {
			$p = $i / ($absx + $p);
		}
		$p = Math.exp(-.5 * $absx * $absx) 
			/ Math.sqrt(2 * Math.PI) / ($absx + $p);
	}

	if ($x<0)
        	$p = 1 - $p;
	return $p;
}

   
function _subt ($n, $p) {

	if ($p >= 1 || $p <= 0) {
		throw("Invalid p: $p\n");
	}

	if ($p == 0.5) {
		return 0;
	} else if ($p < 0.5) {
		return - _subt($n, 1 - $p);
	}

	var $u = _subu($p);
	var $u2 = Math.pow($u, 2);

	var $a = ($u2 + 1) / 4;
	var $b = ((5 * $u2 + 16) * $u2 + 3) / 96;
	var $c = (((3 * $u2 + 19) * $u2 + 17) * $u2 - 15) / 384;
	var $d = ((((79 * $u2 + 776) * $u2 + 1482) * $u2 - 1920) * $u2 - 945) 
				/ 92160;
	var $e = (((((27 * $u2 + 339) * $u2 + 930) * $u2 - 1782) * $u2 - 765) * $u2
			+ 17955) / 368640;

	var $x = $u * (1 + ($a + ($b + ($c + ($d + $e / $n) / $n) / $n) / $n) / $n);

	if ($n <= Math.pow(log10($p), 2) + 3) {
		var $round;
		do { 
			var $p1 = _subtprob($n, $x);
			var $n1 = $n + 1;
			var $delta = ($p1 - $p) 
				/ Math.exp(($n1 * Math.log($n1 / ($n + $x * $x)) 
					+ Math.log($n/$n1/2/Math.PI) - 1 
					+ (1/$n1 - 1/$n) / 6) / 2);
			$x += $delta;
			$round = round_to_precision($delta, Math.abs(integer(log10(Math.abs($x))-4)));
		} while (($x) && ($round != 0));
	}
	return $x;
}

function _subtprob ($n, $x) {

	var $a;
        var $b;
	var $w = Math.atan2($x / Math.sqrt($n), 1);
	var $z = Math.pow(Math.cos($w), 2);
	var $y = 1;

	for (var $i = $n-2; $i >= 2; $i -= 2) {
		$y = 1 + ($i-1) / $i * $z * $y;
	} 

	if ($n % 2 == 0) {
		$a = Math.sin($w)/2;
		$b = .5;
	} else {
		$a = ($n == 1) ? 0 : Math.sin($w)*Math.cos($w)/Math.PI;
		$b= .5 + $w/Math.PI;
	}
	return max(0, 1 - $b - $a * $y);
}

function _subf ($n, $m, $p) {
	var $x;

	if ($p >= 1 || $p <= 0) {
		throw("Invalid p: $p\n");
	}

	if ($p == 1) {
		$x = 0;
	} else if ($m == 1) {
		$x = 1 / Math.pow(_subt($n, 0.5 - $p / 2), 2);
	} else if ($n == 1) {
		$x = Math.pow(_subt($m, $p/2), 2);
	} else if ($m == 2) {
		var $u = _subchisqr($m, 1 - $p);
		var $a = $m - 2;
		$x = 1 / ($u / $m * (1 +
			(($u - $a) / 2 +
				(((4 * $u - 11 * $a) * $u + $a * (7 * $m - 10)) / 24 +
					(((2 * $u - 10 * $a) * $u + $a * (17 * $m - 26)) * $u
						- $a * $a * (9 * $m - 6)
					)/48/$n
				)/$n
			)/$n));
	} else if ($n > $m) {
		$x = 1 / _subf2($m, $n, 1 - $p)
	} else {
		$x = _subf2($n, $m, $p)
	}
	return $x;
}

function _subf2 ($n, $m, $p) {
	var $u = _subchisqr($n, $p);
	var $n2 = $n - 2;
	var $x = $u / $n * 
		(1 + 
			(($u - $n2) / 2 + 
				(((4 * $u - 11 * $n2) * $u + $n2 * (7 * $n - 10)) / 24 + 
					(((2 * $u - 10 * $n2) * $u + $n2 * (17 * $n - 26)) * $u 
						- $n2 * $n2 * (9 * $n - 6)) / 48 / $m) / $m) / $m);
	var $delta;
	do {
		var $z = Math.exp(
			(($n+$m) * Math.log(($n+$m) / ($n * $x + $m)) 
				+ ($n - 2) * Math.log($x)
				+ Math.log($n * $m / ($n+$m))
				- Math.log(4 * Math.PI)
				- (1/$n  + 1/$m - 1/($n+$m))/6
			)/2);
		$delta = (_subfprob($n, $m, $x) - $p) / $z;
		$x += $delta;
	} while (Math.abs($delta)>3e-4);
	return $x;
}

function _subchisqr ($n, $p) {
	var $x;

	if (($p > 1) || ($p <= 0)) {
		throw("Invalid p: $p\n");
	} else if ($p == 1){
		$x = 0;
	} else if ($n == 1) {
		$x = Math.pow(_subu($p / 2), 2);
	} else if ($n == 2) {
		$x = -2 * Math.log($p);
	} else {
		var $u = _subu($p);
		var $u2 = $u * $u;

		$x = max(0, $n + Math.sqrt(2 * $n) * $u 
			+ 2/3 * ($u2 - 1)
			+ $u * ($u2 - 7) / 9 / Math.sqrt(2 * $n)
			- 2/405 / $n * ($u2 * (3 *$u2 + 7) - 16));

		if ($n <= 100) {
			var $x0;
                        var $p1;
                        var $z;
			do {
				$x0 = $x;
				if ($x < 0) {
					$p1 = 1;
				} else if ($n>100) {
					$p1 = _subuprob((Math.pow(($x / $n), (1/3)) - (1 - 2/9/$n))
						/ Math.sqrt(2/9/$n));
				} else if ($x>400) {
					$p1 = 0;
				} else {
					var $i0
                                        var $a;
					if (($n % 2) != 0) {
						$p1 = 2 * _subuprob(Math.sqrt($x));
						$a = Math.sqrt(2/Math.PI) * Math.exp(-$x/2) / Math.sqrt($x);
						$i0 = 1;
					} else {
						$p1 = $a = Math.exp(-$x/2);
						$i0 = 2;
					}

					for (var $i = $i0; $i <= $n-2; $i += 2) {
						$a *= $x / $i;
						$p1 += $a;
					}
				}
				$z = Math.exp((($n-1) * Math.log($x/$n) - Math.log(4*Math.PI*$x) 
					+ $n - $x - 1/$n/6) / 2);
				$x += ($p1 - $p) / $z;
				$x = round_to_precision($x, 5);
			} while (($n < 31) && (Math.abs($x0 - $x) > 1e-4));
		}
	}
	return $x;
}

function log10 ($n) {
	return Math.log($n) / Math.log(10);
}
 
function max () {
	var $max = arguments[0];
	for (var $i = 0; i < arguments.length; i++) {
                if ($max < arguments[$i])
                        $max = arguments[$i];
	}	
	return $max;
}

function min () {
	var $min = arguments[0];
	for (var $i = 0; i < arguments.length; i++) {
                if ($min > arguments[$i])
                        $min = arguments[$i];
	}
	return $min;
}

function precision ($x) {
	return Math.abs(integer(log10(Math.abs($x)) - SIGNIFICANT));
}

function precision_string ($x) {
	if ($x) {
		return round_to_precision($x, precision($x));
	} else {
		return "0";
	}
}

function round_to_precision ($x, $p) {
        $x = $x * Math.pow(10, $p);
        $x = Math.round($x);
        return $x / Math.pow(10, $p);
}

function integer ($i) {
        if ($i > 0)
                return Math.floor($i);
        else
                return Math.ceil($i);
}

==> anc/causal/js/module/app.js <==
angular
  .module('app', [
    'ui.router',
    'ui.bootstrap',
    'ngAnimate',
    'ngSanitize'
  ])
  .config(['$urlRouterProvider', '$stateProvider', function($urlRouterProvider, $stateProvider) {
    $urlRouterProvider.otherwise('/load');
    $stateProvider
      .state('load', {
        url: '/load',
        templateUrl: 'view/load.html',
        controller: 'loadCtrl'
      })
      .state('plot', {
        url: '/plot',
        templateUrl: 'view/plot.html',
        controller: 'plotCtrl'
      })
  }])

==> anc/causal/view/header.html <==
<ul class="nav nav-pills pull-right">
  <li ui-sref-active="active"><a ui-sref="load">Load</a></li>
  <li ui-sref-active="active"><a ui-sref="plot">Plot</a></li>
</ul>
<h2 class="text-muted">Algorithm Visualization</h2>

==> anc/causal/view/load.html <==
<br><br>
<div class="container">
	<span class="btn btn-default btn-file">Load Stats<input type="file" value="" onchange="angular.element(this).scope().loadStats(this)"></span>
	&emsp;
	<span class="btn btn-default btn-file">Load Config<input type="file" value="" onchange="angular.element(this).scope().loadConfig(this)"></span>
	&emsp;
	<span class="btn btn-default btn-file">Load Std<input type="file" value="" onchange="angular.element(this).scope().loadStd(this)"></span>
	&emsp;
	Number of Runs: <input type="text" ng-change="runsChanged()" ng-model="runs" style="width:45px; text-align:right; border-radius: 4px; padding: 5px 6px; color: #333; background-color: #fff;; border: 1px solid #ccc;"">
	<div style="display: inline; float: right;">
		<a href="example.zip">Download an Example</a>
		&emsp;
		<button class="btn btn-default btn-file" ng-click="help()">Help</button>
	</div>
	<br><br>
	<div class="row">
		<ul class="list-group">
			<li class="list-group-item" ng-repeat="heading in headings">
				<div class="row">
					<div class="col-sm-3">
						{{heading.heading}}
					</div>
					<div class="col-sm-6"></div>
					<div class="col-sm-3">
						<select class="form-control" ng-model="heading.assignment" ng-change="assignmentChanged(this)">
						<option value="Ignore">Ignore</option>
						<option value="Package">Package</option>
						<option value="Algorithm">Algorithm</option>
						<option value="Parameter">Parameter</option>
						<option value="Statistic">Statistic</option>
						<option value="Time">Time</option>
						</select>
					</div>
				</div>
			</li>
		</ul>
	</div>
	<pre ng-hide="hideData" style="max-height: 600px">{{dataTable}}</pre>
	<pre ng-hide="hideStd" style="max-height: 600px">{{stdTable}}</pre>
</div>

==> anc/causal/view/plot.html <==
<br><br>
<div class="container-fluid">
    <div class="row">
        <div class="col-sm-2"> 
            <uib-accordion close-others="false">
                <div uib-accordion-group class="panel-default" heading="Algorithm" ng-show="showPackage()">
                    <div uib-accordion-group class="panel-default" heading="{{package.package}}" ng-repeat="package in packages">
                        <div ng-repeat="algorithm in package.algorithms">
                            <input type="checkbox" ng-change="plot()" ng-model="algorithm.active"> {{algorithm.value}}
                        </div> 
                    </div>    
                </div>
                <div uib-accordion-group class="panel-default" heading="Algorithm" ng-show="showAlgorithm()">
                    <div ng-repeat="algorithm in algorithms">
                        <input type="checkbox" ng-change="plot()" ng-model="algorithm.active"> {{algorithm.value}}
                    </div> 
                </div>  
                <div uib-accordion-group class="panel-default" heading="{{headings[parameter.parameter]}}" ng-repeat="parameter in parameters">
                    <div ng-repeat="value in parameter.values">
                        <input type="checkbox" ng-change="plot()" ng-model="value.active"> {{value.value}}
                    </div> 
                </div>
                <div uib-accordion-group class="panel-default" heading="Statistics" ng-show="showStatistics()">
                    <div ng-repeat="statistic in statistics">
                        <input type="checkbox" ng-change="plot()" ng-model="statistic.active"> {{headings[statistic.value]}}
                    </div> 
                </div>  
            </uib-accordion>
        </div>
        <div class="col-sm-10" style="height:80vw;">
            <div id="statisticsResults" style="height:50%;"></div>
            <div id="timeResults" style="height:50%;"></div>
        </div>
    </div>
</div>

==> anc/config.txt <==
Package,Algorithm,Parameter,Parameter,Parameter,Parameter,Parameter,Statistic,Statistic,Statistic,Statistic,Statistic,Statistic,Time


==> anc/stats.txt <==
Package,Algorithm,Penalty Discount,Alpha,Measured Variables,Average Degree,Sample Size,Adjacency Precision,Adjacency Recall,Arrowhead Precision,Arrowhead Recall,MCC Adjacency,MCC Arrowhead,Time
Tetrad,PC Fisher Z,-,0.01,50,2,100,0.95,0.67,0.59,0.28,0.79,0.11,0.03
Tetrad,PC Fisher Z,-,0.001,50,2,100,0.99,0.56,0.55,0.2,0.73,0.06,0.04
Tetrad,PC-Stable Fisher Z,-,0.01,50,2,100,0.95,0.66,0.56,0.28,0.79,0.08,0.01
Tetrad,PC-Stable Fisher Z,-,0.001,50,2,100,0.99,0.55,0.54,0.19,0.73,0.04,0.01
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,2,100,0.95,0.66,0.86,0.31,0.79,0.35,0.04
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,2,100,0.99,0.55,0.86,0.21,0.73,0.27,0.01
Tetrad,CPC Fisher Z,-,0.01,50,2,100,0.95,0.67,0.99,0.15,0.79,0.27,0.01
Tetrad,CPC Fisher Z,-,0.001,50,2,100,0.99,0.56,0.97,0.05,0.73,0.12,0.02
Tetrad,CPC-Stable Fisher Z,-,0.01,50,2,100,0.95,0.66,0.99,0.15,0.79,0.26,0.01
Tetrad,CPC-Stable Fisher Z,-,0.001,50,2,100,0.99,0.55,0.97,0.05,0.73,0.12,0.01
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,2,100,0.95,0.73,0.85,0.42,0.83,0.4,0.02
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,2,100,0.98,0.63,0.9,0.32,0.78,0.37,0.008
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,2,100,0.99,0.32,0.92,0.04,0.56,0.09,0.0043
Tetrad,fGES (unfaith) BIC,2,-,50,2,100,0.91,0.78,0.8,0.47,0.83,0.4,0.02
Tetrad,fGES (unfaith) BIC,4,-,50,2,100,0.98,0.57,0.88,0.23,0.74,0.29,0.01
Tetrad,fGES (faith) Fisher Z,-,0.001,50,2,100,0.96,0.73,0.86,0.41,0.83,0.4,0.03
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,2,100,0.98,0.63,0.9,0.31,0.78,0.37,0.06
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,2,100,0.99,0.32,0.92,0.04,0.56,0.09,0.0042
Tetrad,fGES (faith) BIC,2,-,50,2,100,0.91,0.77,0.82,0.47,0.83,0.41,0.02
Tetrad,fGES (faith) BIC,4,-,50,2,100,0.98,0.57,0.88,0.23,0.74,0.29,0.0088
BN Learn,MMPC,-,0.01,50,2,100,0.95,0.66,0,0,0.78,0,0.09
BN Learn,MMPC,-,0.001,50,2,100,0.99,0.54,0,0,0.72,0,0.07
BN Learn,Grow Shrink,-,0.01,50,2,100,0.96,0.67,0.85,0.27,0.79,0.3,0.14
BN Learn,Grow Shrink,-,0.001,50,2,100,1,0.56,0.87,0.1,0.74,0.17,0.1
BN Learn,IAMB,-,0.01,50,2,100,0.96,0.67,0.82,0.28,0.8,0.28,0.06
BN Learn,IAMB,-,0.001,50,2,100,1,0.55,0.87,0.1,0.73,0.16,0.08
BN Learn,fIAMB,-,0.01,50,2,100,0.96,0.67,0.83,0.27,0.79,0.28,0.11
BN Learn,fIAMB,-,0.001,50,2,100,1,0.56,0.93,0.1,0.74,0.17,0.09
BN Learn,iIAMB,-,0.01,50,2,100,0.96,0.67,0.82,0.28,0.8,0.28,0.11
BN Learn,iIAMB,-,0.001,50,2,100,1,0.55,0.87,0.1,0.73,0.16,0.06
BN Learn,shPC,-,0.01,50,2,100,0.95,0.67,0,0,0.79,0,0.03
BN Learn,shPC,-,0.001,50,2,100,0.99,0.56,0,0,0.73,0,0.05
BN Learn,MMHC,-,-,50,2,100,0.83,0.74,0.61,0.54,0.78,0.24,0.13
BN Learn,IAMB Cor,-,0.01,50,2,100,0.96,0.67,0.82,0.28,0.8,0.28,0.08
BN Learn,IAMB Cor,-,0.001,50,2,100,1,0.55,0.87,0.1,0.73,0.16,0.06
BN Learn,IAMB Mi-G,-,0.01,50,2,100,0.96,0.68,0.82,0.28,0.8,0.28,0.08
BN Learn,IAMB Mi-G,-,0.001,50,2,100,1,0.57,0.88,0.11,0.74,0.18,0.06
BN Learn,IAMB Mi-G-Sh,-,0.01,50,2,100,0.98,0.65,0.89,0.16,0.79,0.23,0.06
BN Learn,IAMB Mi-G-Sh,-,0.001,50,2,100,1,0.53,0.86,0.06,0.72,0.11,0.05
BN Learn,IAMB Zf,-,0.01,50,2,100,0.96,0.67,0.82,0.28,0.8,0.28,0.08
BN Learn,IAMB Zf,-,0.001,50,2,100,1,0.56,0.87,0.1,0.74,0.16,0.06
PC Alg,PC Fisher Z,-,0.01,50,2,100,0.95,0.66,0.54,0.3,0.79,0.07,0.05
PC Alg,PC Fisher Z,-,0.001,50,2,100,0.99,0.55,0.53,0.23,0.73,0.03,0.04
PC Alg,PC-Stable Fisher Z,-,0.01,50,2,100,0.95,0.66,0.54,0.3,0.79,0.07,0.06
PC Alg,PC-Stable Fisher Z,-,0.001,50,2,100,0.99,0.55,0.53,0.23,0.73,0.03,0.05
PC Alg,CPC Fisher Z,-,0.01,50,2,100,0.95,0.66,0.98,0.17,0.79,0.28,0.14
PC Alg,CPC Fisher Z,-,0.001,50,2,100,0.99,0.55,0.97,0.06,0.73,0.13,0.07
PC Alg,CPC (majority) Fisher Z,-,0.01,50,2,100,0.95,0.66,0.96,0.25,0.79,0.34,0.12
PC Alg,CPC (majority) Fisher Z,-,0.001,50,2,100,0.99,0.55,0.97,0.12,0.73,0.22,0.07
PC Alg,GES BIC,2,-,50,2,100,0.98,0.67,0.91,0.38,0.81,0.42,0.05
PC Alg,GES BIC,4,-,50,2,100,0.99,0.32,0.97,0.1,0.55,0.21,0.02
MATLAB,PC Fisher Z,-,0.01,50,2,100,0.95,0.67,0.58,0.32,0.79,0.11,0.3
MATLAB,PC Fisher Z,-,0.001,50,2,100,0.99,0.56,0.58,0.25,0.74,0.09,0.3
Tetrad,PC Fisher Z,-,0.01,50,2,500,0.98,0.94,0.75,0.56,0.96,0.39,0.06
Tetrad,PC Fisher Z,-,0.001,50,2,500,1,0.91,0.73,0.5,0.95,0.34,0.02
Tetrad,PC-Stable Fisher Z,-,0.01,50,2,500,0.98,0.94,0.68,0.53,0.96,0.3,0.04
Tetrad,PC-Stable Fisher Z,-,0.001,50,2,500,1,0.9,0.67,0.48,0.95,0.26,0.04
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,2,500,0.98,0.94,0.88,0.63,0.96,0.57,0.03
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,2,500,1,0.9,0.91,0.59,0.95,0.57,0.02
Tetrad,CPC Fisher Z,-,0.01,50,2,500,0.98,0.94,0.98,0.54,0.96,0.59,0.04
Tetrad,CPC Fisher Z,-,0.001,50,2,500,1,0.91,0.98,0.45,0.95,0.53,0.03
Tetrad,CPC-Stable Fisher Z,-,0.01,50,2,500,0.98,0.94,0.98,0.54,0.96,0.6,0.04
Tetrad,CPC-Stable Fisher Z,-,0.001,50,2,500,1,0.9,0.98,0.45,0.95,0.53,0.02
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,2,500,0.98,0.97,0.95,0.7,0.97,0.69,0.02
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,2,500,0.99,0.95,0.97,0.69,0.97,0.69,0.02
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,2,500,0.99,0.84,0.95,0.57,0.91,0.58,0.01
Tetrad,fGES (unfaith) BIC,2,-,50,2,500,0.99,0.95,0.95,0.69,0.97,0.68,0.02
Tetrad,fGES (unfaith) BIC,4,-,50,2,500,0.99,0.89,0.95,0.63,0.94,0.63,0.02
Tetrad,fGES (faith) Fisher Z,-,0.001,50,2,500,0.98,0.96,0.95,0.7,0.97,0.69,0.02
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,2,500,0.99,0.95,0.97,0.68,0.97,0.69,0.02
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,2,500,0.99,0.83,0.95,0.56,0.91,0.57,0.01
Tetrad,fGES (faith) BIC,2,-,50,2,500,0.99,0.95,0.95,0.69,0.97,0.68,0.02
Tetrad,fGES (faith) BIC,4,-,50,2,500,0.99,0.89,0.95,0.63,0.94,0.63,0.02
BN Learn,MMPC,-,0.01,50,2,500,0.98,0.94,0,0,0.96,0,0.1
BN Learn,MMPC,-,0.001,50,2,500,1,0.9,0,0,0.95,0,0.1
BN Learn,Grow Shrink,-,0.01,50,2,500,0.97,0.95,0.91,0.65,0.96,0.61,0.33
BN Learn,Grow Shrink,-,0.001,50,2,500,1,0.9,0.9,0.57,0.94,0.54,0.22
BN Learn,IAMB,-,0.01,50,2,500,0.97,0.95,0.91,0.64,0.96,0.61,0.16
BN Learn,IAMB,-,0.001,50,2,500,1,0.9,0.9,0.56,0.95,0.54,0.13
BN Learn,fIAMB,-,0.01,50,2,500,0.97,0.95,0.92,0.64,0.96,0.61,0.15
BN Learn,fIAMB,-,0.001,50,2,500,1,0.9,0.9,0.56,0.95,0.54,0.14
BN Learn,iIAMB,-,0.01,50,2,500,0.97,0.95,0.91,0.64,0.96,0.61,0.15
BN Learn,iIAMB,-,0.001,50,2,500,1,0.9,0.9,0.56,0.95,0.54,0.13
BN Learn,shPC,-,0.01,50,2,500,0.98,0.94,0,0,0.96,0,0.03
BN Learn,shPC,-,0.001,50,2,500,1,0.91,0,0,0.95,0,0.06
BN Learn,MMHC,-,-,50,2,500,0.9,0.96,0.71,0.76,0.92,0.48,0.17
BN Learn,IAMB Cor,-,0.01,50,2,500,0.97,0.95,0.91,0.64,0.96,0.61,0.16
BN Learn,IAMB Cor,-,0.001,50,2,500,1,0.9,0.9,0.56,0.95,0.54,0.13
BN Learn,IAMB Mi-G,-,0.01,50,2,500,0.97,0.95,0.91,0.64,0.96,0.6,0.16
BN Learn,IAMB Mi-G,-,0.001,50,2,500,1,0.9,0.9,0.56,0.95,0.54,0.12
BN Learn,IAMB Mi-G-Sh,-,0.01,50,2,500,0.99,0.94,0.9,0.62,0.97,0.58,0.19
BN Learn,IAMB Mi-G-Sh,-,0.001,50,2,500,1,0.89,0.88,0.53,0.94,0.5,0.16
BN Learn,IAMB Zf,-,0.01,50,2,500,0.97,0.95,0.91,0.64,0.96,0.61,0.16
BN Learn,IAMB Zf,-,0.001,50,2,500,1,0.9,0.9,0.56,0.95,0.54,0.13
PC Alg,PC Fisher Z,-,0.01,50,2,500,0.98,0.94,0.75,0.63,0.96,0.42,0.08
PC Alg,PC Fisher Z,-,0.001,50,2,500,1,0.9,0.72,0.57,0.95,0.36,0.07
PC Alg,PC-Stable Fisher Z,-,0.01,50,2,500,0.98,0.94,0.75,0.63,0.96,0.42,0.07
PC Alg,PC-Stable Fisher Z,-,0.001,50,2,500,1,0.9,0.72,0.57,0.95,0.36,0.07
PC Alg,CPC Fisher Z,-,0.01,50,2,500,0.98,0.94,0.98,0.56,0.96,0.61,0.37
PC Alg,CPC Fisher Z,-,0.001,50,2,500,1,0.9,0.98,0.47,0.95,0.54,0.25
PC Alg,CPC (majority) Fisher Z,-,0.01,50,2,500,0.98,0.94,0.96,0.65,0.96,0.66,0.29
PC Alg,CPC (majority) Fisher Z,-,0.001,50,2,500,1,0.9,0.98,0.58,0.95,0.63,0.27
PC Alg,GES BIC,2,-,50,2,500,0.99,0.94,0.96,0.7,0.97,0.7,0.06
PC Alg,GES BIC,4,-,50,2,500,1,0.85,0.97,0.59,0.92,0.62,0.06
MATLAB,PC Fisher Z,-,0.01,50,2,500,0.98,0.94,0.78,0.64,0.96,0.47,0.38
MATLAB,PC Fisher Z,-,0.001,50,2,500,1,0.91,0.76,0.59,0.95,0.42,0.34
Tetrad,PC Fisher Z,-,0.01,50,2,1000,0.96,0.97,0.79,0.61,0.96,0.47,0.04
Tetrad,PC Fisher Z,-,0.001,50,2,1000,0.99,0.96,0.8,0.57,0.97,0.45,0.02
Tetrad,PC-Stable Fisher Z,-,0.01,50,2,1000,0.96,0.97,0.78,0.62,0.96,0.46,0.05
Tetrad,PC-Stable Fisher Z,-,0.001,50,2,1000,1,0.95,0.76,0.58,0.97,0.41,0.02
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,2,1000,0.96,0.97,0.87,0.65,0.96,0.58,0.05
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,2,1000,1,0.95,0.91,0.62,0.97,0.59,0.03
Tetrad,CPC Fisher Z,-,0.01,50,2,1000,0.96,0.97,0.99,0.61,0.96,0.65,0.08
Tetrad,CPC Fisher Z,-,0.001,50,2,1000,0.99,0.96,1,0.53,0.97,0.59,0.04
Tetrad,CPC-Stable Fisher Z,-,0.01,50,2,1000,0.96,0.97,0.99,0.6,0.96,0.65,0.08
Tetrad,CPC-Stable Fisher Z,-,0.001,50,2,1000,1,0.95,1,0.52,0.97,0.59,0.04
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,2,1000,0.95,0.99,0.89,0.7,0.97,0.64,0.03
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,2,1000,0.97,0.98,0.91,0.69,0.98,0.65,0.03
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,2,1000,0.98,0.96,0.92,0.64,0.97,0.62,0.02
Tetrad,fGES (unfaith) BIC,2,-,50,2,1000,0.97,0.99,0.92,0.69,0.98,0.65,0.02
Tetrad,fGES (unfaith) BIC,4,-,50,2,1000,0.98,0.97,0.93,0.66,0.98,0.63,0.01
Tetrad,fGES (faith) Fisher Z,-,0.001,50,2,1000,0.95,0.98,0.89,0.7,0.97,0.64,0.03
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,2,1000,0.97,0.98,0.92,0.69,0.98,0.66,0.03
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,2,1000,0.98,0.95,0.93,0.63,0.96,0.61,0.02
Tetrad,fGES (faith) BIC,2,-,50,2,1000,0.98,0.98,0.93,0.69,0.98,0.66,0.02
Tetrad,fGES (faith) BIC,4,-,50,2,1000,0.98,0.97,0.93,0.65,0.97,0.63,0.01
BN Learn,MMPC,-,0.01,50,2,1000,0.96,0.97,0,0,0.96,0,0.16
BN Learn,MMPC,-,0.001,50,2,1000,1,0.95,0,0,0.97,0,0.13
BN Learn,Grow Shrink,-,0.01,50,2,1000,0.96,0.98,0.89,0.69,0.96,0.62,0.53
BN Learn,Grow Shrink,-,0.001,50,2,1000,1,0.97,0.93,0.66,0.98,0.63,0.37
BN Learn,IAMB,-,0.01,50,2,1000,0.95,0.98,0.89,0.7,0.96,0.63,0.2
BN Learn,IAMB,-,0.001,50,2,1000,1,0.97,0.93,0.66,0.98,0.63,0.18
BN Learn,fIAMB,-,0.01,50,2,1000,0.95,0.98,0.89,0.7,0.96,0.63,0.2
BN Learn,fIAMB,-,0.001,50,2,1000,1,0.96,0.93,0.65,0.98,0.63,0.17
BN Learn,iIAMB,-,0.01,50,2,1000,0.95,0.98,0.89,0.7,0.96,0.63,0.2
BN Learn,iIAMB,-,0.001,50,2,1000,1,0.97,0.93,0.66,0.98,0.63,0.19
BN Learn,shPC,-,0.01,50,2,1000,0.95,0.97,0,0,0.96,0,0.05
BN Learn,shPC,-,0.001,50,2,1000,0.99,0.96,0,0,0.97,0,0.08
BN Learn,MMHC,-,-,50,2,1000,0.9,0.98,0.71,0.77,0.94,0.48,0.27
BN Learn,IAMB Cor,-,0.01,50,2,1000,0.95,0.98,0.89,0.7,0.96,0.63,0.2
BN Learn,IAMB Cor,-,0.001,50,2,1000,1,0.97,0.93,0.66,0.98,0.63,0.17
BN Learn,IAMB Mi-G,-,0.01,50,2,1000,0.95,0.98,0.89,0.7,0.96,0.63,0.2
BN Learn,IAMB Mi-G,-,0.001,50,2,1000,1,0.97,0.93,0.66,0.98,0.63,0.17
BN Learn,IAMB Mi-G-Sh,-,0.01,50,2,1000,0.97,0.98,0.92,0.68,0.97,0.64,0.32
BN Learn,IAMB Mi-G-Sh,-,0.001,50,2,1000,1,0.97,0.92,0.65,0.98,0.62,0.26
BN Learn,IAMB Zf,-,0.01,50,2,1000,0.95,0.98,0.89,0.7,0.96,0.63,0.2
BN Learn,IAMB Zf,-,0.001,50,2,1000,1,0.97,0.93,0.66,0.98,0.63,0.16
PC Alg,PC Fisher Z,-,0.01,50,2,1000,0.96,0.97,0.69,0.61,0.96,0.35,0.11
PC Alg,PC Fisher Z,-,0.001,50,2,1000,1,0.95,0.68,0.56,0.97,0.3,0.09
PC Alg,PC-Stable Fisher Z,-,0.01,50,2,1000,0.96,0.97,0.69,0.61,0.96,0.35,0.11
PC Alg,PC-Stable Fisher Z,-,0.001,50,2,1000,1,0.95,0.68,0.56,0.97,0.3,0.09
PC Alg,CPC Fisher Z,-,0.01,50,2,1000,0.96,0.97,0.99,0.61,0.96,0.65,0.61
PC Alg,CPC Fisher Z,-,0.001,50,2,1000,1,0.95,0.99,0.52,0.97,0.59,0.37
PC Alg,CPC (majority) Fisher Z,-,0.01,50,2,1000,0.96,0.97,0.96,0.68,0.96,0.68,0.45
PC Alg,CPC (majority) Fisher Z,-,0.001,50,2,1000,1,0.95,0.96,0.64,0.97,0.66,0.39
PC Alg,GES BIC,2,-,50,2,1000,0.99,0.99,0.96,0.71,0.99,0.7,0.07
PC Alg,GES BIC,4,-,50,2,1000,0.99,0.94,0.96,0.64,0.96,0.65,0.07
MATLAB,PC Fisher Z,-,0.01,50,2,1000,0.96,0.97,0.71,0.61,0.96,0.37,0.42
MATLAB,PC Fisher Z,-,0.001,50,2,1000,1,0.96,0.71,0.57,0.97,0.35,0.36
Tetrad,PC Fisher Z,-,0.01,50,4,100,0.98,0.48,0.57,0.21,0.67,0.06,0.0097
Tetrad,PC Fisher Z,-,0.001,50,4,100,0.99,0.39,0.52,0.15,0.6,0.01,0.0047
Tetrad,PC-Stable Fisher Z,-,0.01,50,4,100,0.99,0.46,0.51,0.19,0.66,0.01,0.0093
Tetrad,PC-Stable Fisher Z,-,0.001,50,4,100,0.99,0.37,0.48,0.13,0.59,-0.02,0.0042
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,4,100,0.99,0.46,0.78,0.24,0.66,0.24,0.01
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,4,100,0.99,0.37,0.8,0.14,0.59,0.18,0.0045
Tetrad,CPC Fisher Z,-,0.01,50,4,100,0.98,0.48,0.94,0.09,0.67,0.19,0.01
Tetrad,CPC Fisher Z,-,0.001,50,4,100,0.99,0.39,0.98,0.05,0.6,0.15,0.02
Tetrad,CPC-Stable Fisher Z,-,0.01,50,4,100,0.99,0.46,0.94,0.09,0.66,0.19,0.01
Tetrad,CPC-Stable Fisher Z,-,0.001,50,4,100,0.99,0.37,0.98,0.05,0.59,0.15,0.0045
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,4,100,0.92,0.66,0.76,0.49,0.76,0.37,0.02
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,4,100,0.95,0.55,0.8,0.37,0.71,0.33,0.02
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,4,100,0.98,0.28,0.84,0.07,0.51,0.14,0.0052
Tetrad,fGES (unfaith) BIC,2,-,50,4,100,0.87,0.72,0.72,0.56,0.78,0.37,0.04
Tetrad,fGES (unfaith) BIC,4,-,50,4,100,0.97,0.49,0.82,0.32,0.67,0.31,0.01
Tetrad,fGES (faith) Fisher Z,-,0.001,50,4,100,0.93,0.59,0.77,0.43,0.73,0.34,0.01
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,4,100,0.95,0.51,0.79,0.33,0.68,0.3,0.008
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,4,100,0.99,0.27,0.88,0.06,0.5,0.13,0.0037
Tetrad,fGES (faith) BIC,2,-,50,4,100,0.9,0.65,0.73,0.49,0.75,0.34,0.02
Tetrad,fGES (faith) BIC,4,-,50,4,100,0.97,0.45,0.81,0.27,0.65,0.28,0.0075
BN Learn,MMPC,-,0.01,50,4,100,0.99,0.45,0,0,0.65,0,0.1
BN Learn,MMPC,-,0.001,50,4,100,1,0.36,0,0,0.58,0,0.08
BN Learn,Grow Shrink,-,0.01,50,4,100,0.98,0.48,0.7,0.23,0.67,0.18,0.26
BN Learn,Grow Shrink,-,0.001,50,4,100,1,0.36,0.85,0.12,0.58,0.18,0.15
BN Learn,IAMB,-,0.01,50,4,100,0.99,0.48,0.76,0.22,0.67,0.2,0.12
BN Learn,IAMB,-,0.001,50,4,100,1,0.37,0.83,0.11,0.59,0.16,0.1
BN Learn,fIAMB,-,0.01,50,4,100,0.98,0.49,0.66,0.25,0.68,0.15,0.15
BN Learn,fIAMB,-,0.001,50,4,100,1,0.37,0.8,0.1,0.59,0.15,0.11
BN Learn,iIAMB,-,0.01,50,4,100,0.99,0.48,0.76,0.22,0.67,0.2,0.13
BN Learn,iIAMB,-,0.001,50,4,100,1,0.37,0.83,0.1,0.59,0.16,0.1
BN Learn,shPC,-,0.01,50,4,100,0.99,0.47,0,0,0.67,0,0.03
BN Learn,shPC,-,0.001,50,4,100,0.99,0.38,0,0,0.6,0,0.03
BN Learn,MMHC,-,-,50,4,100,0.96,0.55,0.68,0.39,0.71,0.24,0.15
BN Learn,IAMB Cor,-,0.01,50,4,100,0.99,0.48,0.76,0.22,0.67,0.2,0.14
BN Learn,IAMB Cor,-,0.001,50,4,100,1,0.37,0.83,0.11,0.59,0.16,0.1
BN Learn,IAMB Mi-G,-,0.01,50,4,100,0.99,0.49,0.7,0.25,0.68,0.18,0.15
BN Learn,IAMB Mi-G,-,0.001,50,4,100,1,0.38,0.83,0.11,0.6,0.17,0.09
BN Learn,IAMB Mi-G-Sh,-,0.01,50,4,100,1,0.46,0.73,0.2,0.66,0.18,0.1
BN Learn,IAMB Mi-G-Sh,-,0.001,50,4,100,1,0.35,0.93,0.05,0.57,0.14,0.07
BN Learn,IAMB Zf,-,0.01,50,4,100,0.99,0.48,0.75,0.22,0.67,0.2,0.13
BN Learn,IAMB Zf,-,0.001,50,4,100,1,0.37,0.81,0.11,0.59,0.16,0.1
PC Alg,PC Fisher Z,-,0.01,50,4,100,0.99,0.46,0.56,0.24,0.66,0.07,0.09
PC Alg,PC Fisher Z,-,0.001,50,4,100,0.99,0.37,0.5,0.16,0.59,0.00542,0.06
PC Alg,PC-Stable Fisher Z,-,0.01,50,4,100,0.99,0.46,0.56,0.24,0.66,0.07,0.09
PC Alg,PC-Stable Fisher Z,-,0.001,50,4,100,0.99,0.37,0.5,0.16,0.59,0.00542,0.06
PC Alg,CPC Fisher Z,-,0.01,50,4,100,0.99,0.46,0.94,0.09,0.66,0.19,0.31
PC Alg,CPC Fisher Z,-,0.001,50,4,100,0.99,0.37,0.98,0.05,0.59,0.15,0.11
PC Alg,CPC (majority) Fisher Z,-,0.01,50,4,100,0.99,0.46,0.84,0.22,0.66,0.27,0.23
PC Alg,CPC (majority) Fisher Z,-,0.001,50,4,100,0.99,0.37,0.91,0.1,0.59,0.19,0.13
PC Alg,GES BIC,2,-,50,4,100,0.97,0.59,0.84,0.44,0.74,0.41,0.08
PC Alg,GES BIC,4,-,50,4,100,0.99,0.28,0.93,0.14,0.5,0.24,0.04
MATLAB,PC Fisher Z,-,0.01,50,4,100,0.98,0.48,0.6,0.27,0.67,0.11,0.38
MATLAB,PC Fisher Z,-,0.001,50,4,100,0.99,0.38,0.57,0.19,0.6,0.07,0.31
Tetrad,PC Fisher Z,-,0.01,50,4,500,0.98,0.79,0.68,0.49,0.87,0.27,0.07
Tetrad,PC Fisher Z,-,0.001,50,4,500,0.99,0.72,0.66,0.42,0.83,0.22,0.04
Tetrad,PC-Stable Fisher Z,-,0.01,50,4,500,0.98,0.78,0.65,0.46,0.87,0.22,0.08
Tetrad,PC-Stable Fisher Z,-,0.001,50,4,500,0.99,0.72,0.64,0.41,0.83,0.19,0.05
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,4,500,0.98,0.78,0.82,0.58,0.87,0.48,0.11
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,4,500,0.99,0.72,0.84,0.53,0.83,0.46,0.07
Tetrad,CPC Fisher Z,-,0.01,50,4,500,0.98,0.79,0.93,0.47,0.87,0.5,0.21
Tetrad,CPC Fisher Z,-,0.001,50,4,500,0.99,0.72,0.93,0.38,0.83,0.44,0.1
Tetrad,CPC-Stable Fisher Z,-,0.01,50,4,500,0.98,0.78,0.94,0.47,0.87,0.51,0.16
Tetrad,CPC-Stable Fisher Z,-,0.001,50,4,500,0.99,0.72,0.93,0.38,0.83,0.44,0.06
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,4,500,0.85,0.94,0.76,0.78,0.89,0.57,0.13
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,4,500,0.88,0.92,0.79,0.77,0.89,0.58,0.1
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,4,500,0.93,0.81,0.82,0.65,0.86,0.53,0.05
Tetrad,fGES (unfaith) BIC,2,-,50,4,500,0.86,0.93,0.77,0.77,0.89,0.57,0.05
Tetrad,fGES (unfaith) BIC,4,-,50,4,500,0.91,0.86,0.81,0.7,0.87,0.55,0.03
Tetrad,fGES (faith) Fisher Z,-,0.001,50,4,500,0.86,0.91,0.76,0.75,0.87,0.55,0.08
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,4,500,0.89,0.87,0.8,0.72,0.87,0.56,0.08
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,4,500,0.94,0.73,0.82,0.57,0.82,0.48,0.03
Tetrad,fGES (faith) BIC,2,-,50,4,500,0.86,0.9,0.77,0.74,0.87,0.55,0.04
Tetrad,fGES (faith) BIC,4,-,50,4,500,0.92,0.79,0.81,0.63,0.84,0.51,0.03
BN Learn,MMPC,-,0.01,50,4,500,0.98,0.77,0,0,0.86,0,0.25
BN Learn,MMPC,-,0.001,50,4,500,0.99,0.71,0,0,0.83,0,0.23
BN Learn,Grow Shrink,-,0.01,50,4,500,0.99,0.8,0.8,0.59,0.88,0.46,1.75
BN Learn,Grow Shrink,-,0.001,50,4,500,1,0.73,0.78,0.52,0.84,0.4,0.94
BN Learn,IAMB,-,0.01,50,4,500,0.99,0.8,0.82,0.59,0.88,0.48,0.67
BN Learn,IAMB,-,0.001,50,4,500,1,0.73,0.8,0.53,0.85,0.42,0.39
BN Learn,fIAMB,-,0.01,50,4,500,0.99,0.8,0.81,0.59,0.88,0.48,0.81
BN Learn,fIAMB,-,0.001,50,4,500,1,0.74,0.79,0.53,0.85,0.41,0.41
BN Learn,iIAMB,-,0.01,50,4,500,0.99,0.8,0.82,0.6,0.88,0.49,0.73
BN Learn,iIAMB,-,0.001,50,4,500,1,0.73,0.8,0.52,0.84,0.42,0.4
BN Learn,shPC,-,0.01,50,4,500,0.98,0.78,0,0,0.87,0,0.09
BN Learn,shPC,-,0.001,50,4,500,0.99,0.72,0,0,0.83,0,0.09
BN Learn,MMHC,-,-,50,4,500,0.96,0.82,0.79,0.68,0.88,0.51,0.51
BN Learn,IAMB Cor,-,0.01,50,4,500,0.99,0.8,0.82,0.59,0.88,0.48,0.7
BN Learn,IAMB Cor,-,0.001,50,4,500,1,0.73,0.8,0.53,0.85,0.42,0.37
BN Learn,IAMB Mi-G,-,0.01,50,4,500,0.99,0.8,0.82,0.6,0.88,0.49,0.74
BN Learn,IAMB Mi-G,-,0.001,50,4,500,1,0.74,0.81,0.53,0.85,0.43,0.37
BN Learn,IAMB Mi-G-Sh,-,0.01,50,4,500,0.99,0.79,0.82,0.59,0.88,0.48,0.8
BN Learn,IAMB Mi-G-Sh,-,0.001,50,4,500,1,0.72,0.78,0.5,0.84,0.38,0.46
BN Learn,IAMB Zf,-,0.01,50,4,500,0.99,0.8,0.82,0.59,0.88,0.48,0.7
BN Learn,IAMB Zf,-,0.001,50,4,500,1,0.73,0.8,0.53,0.85,0.43,0.35
PC Alg,PC Fisher Z,-,0.01,50,4,500,0.98,0.78,0.62,0.48,0.87,0.19,0.31
PC Alg,PC Fisher Z,-,0.001,50,4,500,0.99,0.72,0.6,0.42,0.83,0.14,0.22
PC Alg,PC-Stable Fisher Z,-,0.01,50,4,500,0.98,0.78,0.62,0.48,0.87,0.19,0.31
PC Alg,PC-Stable Fisher Z,-,0.001,50,4,500,0.99,0.72,0.6,0.42,0.83,0.14,0.19
PC Alg,CPC Fisher Z,-,0.01,50,4,500,0.98,0.78,0.94,0.48,0.87,0.51,2.55
PC Alg,CPC Fisher Z,-,0.001,50,4,500,0.99,0.72,0.94,0.38,0.83,0.44,1.15
PC Alg,CPC (majority) Fisher Z,-,0.01,50,4,500,0.98,0.78,0.82,0.59,0.87,0.48,1.9
PC Alg,CPC (majority) Fisher Z,-,0.001,50,4,500,0.99,0.72,0.85,0.54,0.83,0.48,1.28
PC Alg,GES BIC,2,-,50,4,500,0.92,0.9,0.85,0.77,0.9,0.64,0.14
PC Alg,GES BIC,4,-,50,4,500,0.96,0.75,0.87,0.61,0.84,0.55,0.1
MATLAB,PC Fisher Z,-,0.01,50,4,500,0.98,0.79,0.63,0.48,0.87,0.2,0.71
MATLAB,PC Fisher Z,-,0.001,50,4,500,0.99,0.72,0.62,0.44,0.83,0.18,0.54
Tetrad,PC Fisher Z,-,0.01,50,4,1000,0.98,0.86,0.7,0.57,0.91,0.34,0.12
Tetrad,PC Fisher Z,-,0.001,50,4,1000,0.99,0.83,0.68,0.52,0.9,0.28,0.06
Tetrad,PC-Stable Fisher Z,-,0.01,50,4,1000,0.99,0.85,0.66,0.53,0.91,0.26,0.15
Tetrad,PC-Stable Fisher Z,-,0.001,50,4,1000,0.99,0.82,0.64,0.48,0.9,0.22,0.14
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,4,1000,0.99,0.85,0.82,0.67,0.91,0.53,0.23
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,4,1000,0.99,0.82,0.83,0.64,0.9,0.52,0.18
Tetrad,CPC Fisher Z,-,0.01,50,4,1000,0.98,0.86,0.95,0.63,0.91,0.64,0.49
Tetrad,CPC Fisher Z,-,0.001,50,4,1000,0.99,0.83,0.94,0.55,0.9,0.57,0.25
Tetrad,CPC-Stable Fisher Z,-,0.01,50,4,1000,0.99,0.85,0.95,0.63,0.91,0.64,0.5
Tetrad,CPC-Stable Fisher Z,-,0.001,50,4,1000,0.99,0.82,0.95,0.55,0.9,0.57,0.29
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,4,1000,0.86,0.98,0.77,0.82,0.91,0.61,0.15
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,4,1000,0.89,0.98,0.8,0.82,0.93,0.64,0.13
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,4,1000,0.91,0.92,0.81,0.76,0.91,0.6,0.09
Tetrad,fGES (unfaith) BIC,2,-,50,4,1000,0.88,0.98,0.8,0.82,0.92,0.63,0.07
Tetrad,fGES (unfaith) BIC,4,-,50,4,1000,0.91,0.94,0.82,0.78,0.91,0.62,0.05
Tetrad,fGES (faith) Fisher Z,-,0.001,50,4,1000,0.87,0.97,0.78,0.82,0.91,0.61,0.13
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,4,1000,0.89,0.97,0.8,0.81,0.92,0.63,0.11
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,4,1000,0.91,0.89,0.81,0.73,0.89,0.58,0.06
Tetrad,fGES (faith) BIC,2,-,50,4,1000,0.88,0.97,0.8,0.81,0.92,0.62,0.07
Tetrad,fGES (faith) BIC,4,-,50,4,1000,0.9,0.91,0.81,0.76,0.9,0.59,0.04
BN Learn,MMPC,-,0.01,50,4,1000,0.99,0.84,0,0,0.91,0,0.48
BN Learn,MMPC,-,0.001,50,4,1000,1,0.81,0,0,0.89,0,0.44
BN Learn,Grow Shrink,-,0.01,50,4,1000,1,0.86,0.88,0.7,0.92,0.62,5.3
BN Learn,Grow Shrink,-,0.001,50,4,1000,1,0.84,0.84,0.64,0.91,0.53,2.93
BN Learn,IAMB,-,0.01,50,4,1000,1,0.86,0.88,0.69,0.92,0.61,2.43
BN Learn,IAMB,-,0.001,50,4,1000,1,0.84,0.84,0.64,0.91,0.53,1.22
BN Learn,fIAMB,-,0.01,50,4,1000,1,0.86,0.88,0.69,0.92,0.61,3.85
BN Learn,fIAMB,-,0.001,50,4,1000,1,0.84,0.83,0.63,0.91,0.52,1.33
BN Learn,iIAMB,-,0.01,50,4,1000,1,0.86,0.88,0.69,0.92,0.61,2.75
BN Learn,iIAMB,-,0.001,50,4,1000,1,0.84,0.84,0.64,0.91,0.53,1.29
BN Learn,shPC,-,0.01,50,4,1000,0.99,0.86,0,0,0.91,0,0.2
BN Learn,shPC,-,0.001,50,4,1000,0.99,0.82,0,0,0.9,0,0.18
BN Learn,MMHC,-,-,50,4,1000,0.98,0.87,0.83,0.73,0.91,0.59,0.86
BN Learn,IAMB Cor,-,0.01,50,4,1000,1,0.86,0.88,0.69,0.92,0.61,2.77
BN Learn,IAMB Cor,-,0.001,50,4,1000,1,0.84,0.84,0.64,0.91,0.53,1.17
BN Learn,IAMB Mi-G,-,0.01,50,4,1000,1,0.86,0.88,0.69,0.92,0.61,2.87
BN Learn,IAMB Mi-G,-,0.001,50,4,1000,1,0.84,0.84,0.65,0.91,0.54,1.17
BN Learn,IAMB Mi-G-Sh,-,0.01,50,4,1000,1,0.87,0.88,0.68,0.92,0.61,4.06
BN Learn,IAMB Mi-G-Sh,-,0.001,50,4,1000,1,0.84,0.84,0.64,0.91,0.54,1.82
BN Learn,IAMB Zf,-,0.01,50,4,1000,1,0.86,0.88,0.69,0.92,0.61,2.71
BN Learn,IAMB Zf,-,0.001,50,4,1000,1,0.84,0.84,0.64,0.91,0.53,1.13
PC Alg,PC Fisher Z,-,0.01,50,4,1000,0.99,0.85,0.6,0.51,0.91,0.18,0.47
PC Alg,PC Fisher Z,-,0.001,50,4,1000,0.99,0.82,0.58,0.47,0.9,0.14,0.36
PC Alg,PC-Stable Fisher Z,-,0.01,50,4,1000,0.99,0.85,0.6,0.51,0.91,0.18,0.51
PC Alg,PC-Stable Fisher Z,-,0.001,50,4,1000,0.99,0.82,0.58,0.47,0.9,0.14,0.34
PC Alg,CPC Fisher Z,-,0.01,50,4,1000,0.99,0.85,0.95,0.63,0.91,0.64,3.41
PC Alg,CPC Fisher Z,-,0.001,50,4,1000,0.99,0.82,0.94,0.55,0.9,0.57,2.35
PC Alg,CPC (majority) Fisher Z,-,0.01,50,4,1000,0.99,0.85,0.84,0.68,0.91,0.57,2.75
PC Alg,CPC (majority) Fisher Z,-,0.001,50,4,1000,0.99,0.82,0.85,0.67,0.9,0.56,2.44
PC Alg,GES BIC,2,-,50,4,1000,0.92,0.96,0.85,0.83,0.94,0.69,0.16
PC Alg,GES BIC,4,-,50,4,1000,0.94,0.9,0.86,0.76,0.91,0.64,0.13
MATLAB,PC Fisher Z,-,0.01,50,4,1000,0.98,0.86,0.61,0.53,0.91,0.2,0.96
MATLAB,PC Fisher Z,-,0.001,50,4,1000,0.99,0.83,0.6,0.49,0.9,0.17,0.74
Tetrad,PC Fisher Z,-,0.01,50,6,100,0.94,0.35,0.53,0.16,0.55,0.03,0.0067
Tetrad,PC Fisher Z,-,0.001,50,6,100,0.97,0.27,0.55,0.11,0.49,0.03,0.0037
Tetrad,PC-Stable Fisher Z,-,0.01,50,6,100,0.96,0.33,0.52,0.15,0.54,0.02,0.0095
Tetrad,PC-Stable Fisher Z,-,0.001,50,6,100,0.98,0.26,0.51,0.1,0.48,0.00793,0.0063
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,6,100,0.96,0.33,0.66,0.18,0.54,0.13,0.01
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,6,100,0.98,0.26,0.74,0.1,0.48,0.12,0.0059
Tetrad,CPC Fisher Z,-,0.01,50,6,100,0.94,0.35,0.83,0.09,0.55,0.15,0.01
Tetrad,CPC Fisher Z,-,0.001,50,6,100,0.97,0.27,0.91,0.04,0.49,0.11,0.01
Tetrad,CPC-Stable Fisher Z,-,0.01,50,6,100,0.96,0.33,0.83,0.08,0.54,0.14,0.01
Tetrad,CPC-Stable Fisher Z,-,0.001,50,6,100,0.98,0.26,0.94,0.04,0.48,0.11,0.0086
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,6,100,0.84,0.6,0.63,0.44,0.68,0.23,0.05
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,6,100,0.88,0.51,0.64,0.36,0.64,0.2,0.04
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,6,100,0.93,0.24,0.65,0.11,0.44,0.09,0.0096
Tetrad,fGES (unfaith) BIC,2,-,50,6,100,0.8,0.64,0.61,0.48,0.68,0.22,0.06
Tetrad,fGES (unfaith) BIC,4,-,50,6,100,0.89,0.44,0.65,0.3,0.6,0.17,0.02
Tetrad,fGES (faith) Fisher Z,-,0.001,50,6,100,0.87,0.5,0.63,0.35,0.63,0.17,0.03
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,6,100,0.9,0.42,0.62,0.28,0.59,0.14,0.02
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,6,100,0.93,0.22,0.65,0.09,0.43,0.08,0.0037
Tetrad,fGES (faith) BIC,2,-,50,6,100,0.84,0.54,0.62,0.39,0.64,0.19,0.03
Tetrad,fGES (faith) BIC,4,-,50,6,100,0.92,0.37,0.64,0.23,0.56,0.14,0.0093
BN Learn,MMPC,-,0.01,50,6,100,0.97,0.31,0,0,0.52,0,0.12
BN Learn,MMPC,-,0.001,50,6,100,0.99,0.24,0,0,0.46,0,0.08
BN Learn,Grow Shrink,-,0.01,50,6,100,0.98,0.34,0.68,0.16,0.55,0.13,0.42
BN Learn,Grow Shrink,-,0.001,50,6,100,0.99,0.26,0.74,0.09,0.48,0.12,0.19
BN Learn,IAMB,-,0.01,50,6,100,0.99,0.35,0.67,0.18,0.56,0.14,0.18
BN Learn,IAMB,-,0.001,50,6,100,0.98,0.25,0.75,0.08,0.48,0.12,0.12
BN Learn,fIAMB,-,0.01,50,6,100,0.98,0.36,0.64,0.21,0.57,0.13,0.24
BN Learn,fIAMB,-,0.001,50,6,100,0.99,0.26,0.73,0.08,0.49,0.11,0.15
BN Learn,iIAMB,-,0.01,50,6,100,0.99,0.35,0.68,0.18,0.56,0.14,0.2
BN Learn,iIAMB,-,0.001,50,6,100,0.99,0.25,0.79,0.09,0.48,0.13,0.13
BN Learn,shPC,-,0.01,50,6,100,0.95,0.34,0,0,0.55,0,0.04
BN Learn,shPC,-,0.001,50,6,100,0.98,0.27,0,0,0.49,0,0.03
BN Learn,MMHC,-,-,50,6,100,0.95,0.39,0.66,0.27,0.58,0.17,0.22
BN Learn,IAMB Cor,-,0.01,50,6,100,0.99,0.35,0.67,0.18,0.56,0.14,0.21
BN Learn,IAMB Cor,-,0.001,50,6,100,0.98,0.25,0.75,0.08,0.48,0.12,0.11
BN Learn,IAMB Mi-G,-,0.01,50,6,100,0.99,0.36,0.65,0.19,0.57,0.13,0.23
BN Learn,IAMB Mi-G,-,0.001,50,6,100,0.98,0.27,0.76,0.09,0.49,0.13,0.12
BN Learn,IAMB Mi-G-Sh,-,0.01,50,6,100,0.99,0.34,0.65,0.17,0.55,0.12,0.14
BN Learn,IAMB Mi-G-Sh,-,0.001,50,6,100,0.99,0.24,0.73,0.06,0.47,0.09,0.09
BN Learn,IAMB Zf,-,0.01,50,6,100,0.99,0.35,0.67,0.18,0.57,0.14,0.22
BN Learn,IAMB Zf,-,0.001,50,6,100,0.99,0.26,0.77,0.08,0.48,0.12,0.11
PC Alg,PC Fisher Z,-,0.01,50,6,100,0.96,0.33,0.48,0.16,0.54,-0.00903,0.15
PC Alg,PC Fisher Z,-,0.001,50,6,100,0.98,0.26,0.5,0.11,0.48,-0.0045,0.07
PC Alg,PC-Stable Fisher Z,-,0.01,50,6,100,0.96,0.33,0.48,0.16,0.54,-0.00903,0.13
PC Alg,PC-Stable Fisher Z,-,0.001,50,6,100,0.98,0.26,0.5,0.11,0.48,-0.0045,0.08
PC Alg,CPC Fisher Z,-,0.01,50,6,100,0.96,0.33,0.81,0.08,0.54,0.14,0.47
PC Alg,CPC Fisher Z,-,0.001,50,6,100,0.98,0.26,0.93,0.04,0.48,0.11,0.15
PC Alg,CPC (majority) Fisher Z,-,0.01,50,6,100,0.96,0.33,0.71,0.16,0.54,0.15,0.29
PC Alg,CPC (majority) Fisher Z,-,0.001,50,6,100,0.98,0.26,0.79,0.09,0.48,0.14,0.16
PC Alg,GES BIC,2,-,50,6,100,0.91,0.51,0.73,0.4,0.66,0.29,0.12
PC Alg,GES BIC,4,-,50,6,100,0.94,0.24,0.75,0.15,0.45,0.17,0.05
MATLAB,PC Fisher Z,-,0.01,50,6,100,0.94,0.35,0.52,0.18,0.55,0.02,0.51
MATLAB,PC Fisher Z,-,0.001,50,6,100,0.97,0.28,0.52,0.12,0.49,0.01,0.34
Tetrad,PC Fisher Z,-,0.01,50,6,500,0.94,0.59,0.61,0.35,0.72,0.15,0.08
Tetrad,PC Fisher Z,-,0.001,50,6,500,0.95,0.54,0.61,0.32,0.69,0.13,0.05
Tetrad,PC-Stable Fisher Z,-,0.01,50,6,500,0.96,0.57,0.59,0.32,0.72,0.11,0.17
Tetrad,PC-Stable Fisher Z,-,0.001,50,6,500,0.97,0.53,0.57,0.28,0.69,0.09,0.07
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,6,500,0.96,0.57,0.74,0.42,0.72,0.31,0.16
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,6,500,0.97,0.53,0.72,0.37,0.69,0.27,0.14
Tetrad,CPC Fisher Z,-,0.01,50,6,500,0.94,0.59,0.87,0.35,0.72,0.37,0.28
Tetrad,CPC Fisher Z,-,0.001,50,6,500,0.95,0.54,0.86,0.27,0.69,0.31,0.1
Tetrad,CPC-Stable Fisher Z,-,0.01,50,6,500,0.96,0.57,0.88,0.35,0.72,0.38,0.3
Tetrad,CPC-Stable Fisher Z,-,0.001,50,6,500,0.97,0.53,0.87,0.26,0.69,0.31,0.1
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,6,500,0.71,0.91,0.59,0.74,0.78,0.35,0.46
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,6,500,0.77,0.89,0.64,0.72,0.8,0.4,0.29
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,6,500,0.87,0.78,0.75,0.65,0.81,0.46,0.13
Tetrad,fGES (unfaith) BIC,2,-,50,6,500,0.73,0.9,0.6,0.73,0.78,0.37,0.28
Tetrad,fGES (unfaith) BIC,4,-,50,6,500,0.83,0.82,0.7,0.68,0.81,0.43,0.12
Tetrad,fGES (faith) Fisher Z,-,0.001,50,6,500,0.71,0.89,0.58,0.71,0.77,0.33,0.43
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,6,500,0.77,0.85,0.64,0.69,0.78,0.38,0.26
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,6,500,0.88,0.68,0.74,0.55,0.75,0.39,0.07
Tetrad,fGES (faith) BIC,2,-,50,6,500,0.73,0.87,0.61,0.7,0.77,0.35,0.24
Tetrad,fGES (faith) BIC,4,-,50,6,500,0.85,0.75,0.71,0.61,0.77,0.39,0.09
BN Learn,MMPC,-,0.01,50,6,500,0.97,0.56,0,0,0.72,0,0.53
BN Learn,MMPC,-,0.001,50,6,500,0.98,0.51,0,0,0.68,0,0.39
BN Learn,Grow Shrink,-,0.01,50,6,500,1,0.6,0.71,0.38,0.75,0.25,9.47
BN Learn,Grow Shrink,-,0.001,50,6,500,1,0.56,0.69,0.36,0.72,0.23,2.84
BN Learn,IAMB,-,0.01,50,6,500,1,0.61,0.73,0.41,0.76,0.29,2.76
BN Learn,IAMB,-,0.001,50,6,500,1,0.56,0.71,0.37,0.73,0.25,0.95
BN Learn,fIAMB,-,0.01,50,6,500,1,0.61,0.72,0.4,0.76,0.27,4.54
BN Learn,fIAMB,-,0.001,50,6,500,1,0.56,0.7,0.36,0.73,0.24,1.3
BN Learn,iIAMB,-,0.01,50,6,500,1,0.61,0.72,0.4,0.76,0.27,3.07
BN Learn,iIAMB,-,0.001,50,6,500,1,0.56,0.72,0.38,0.73,0.26,1
BN Learn,shPC,-,0.01,50,6,500,0.96,0.57,0,0,0.72,0,0.23
BN Learn,shPC,-,0.001,50,6,500,0.96,0.52,0,0,0.69,0,0.18
BN Learn,MMHC,-,-,50,6,500,0.96,0.59,0.74,0.45,0.73,0.32,1.01
BN Learn,IAMB Cor,-,0.01,50,6,500,1,0.61,0.73,0.41,0.76,0.29,3.49
BN Learn,IAMB Cor,-,0.001,50,6,500,1,0.56,0.71,0.37,0.73,0.25,0.9
BN Learn,IAMB Mi-G,-,0.01,50,6,500,1,0.61,0.73,0.41,0.76,0.29,4.17
BN Learn,IAMB Mi-G,-,0.001,50,6,500,1,0.56,0.71,0.36,0.73,0.24,0.91
BN Learn,IAMB Mi-G-Sh,-,0.01,50,6,500,1,0.62,0.72,0.42,0.77,0.28,3.09
BN Learn,IAMB Mi-G-Sh,-,0.001,50,6,500,1,0.56,0.72,0.37,0.73,0.26,1.06
BN Learn,IAMB Zf,-,0.01,50,6,500,1,0.61,0.73,0.41,0.76,0.29,3.06
BN Learn,IAMB Zf,-,0.001,50,6,500,1,0.56,0.71,0.36,0.73,0.25,0.89
PC Alg,PC Fisher Z,-,0.01,50,6,500,0.96,0.57,0.52,0.3,0.72,0.03,1.11
PC Alg,PC Fisher Z,-,0.001,50,6,500,0.97,0.53,0.52,0.28,0.69,0.03,0.46
PC Alg,PC-Stable Fisher Z,-,0.01,50,6,500,0.96,0.57,0.52,0.3,0.72,0.03,0.76
PC Alg,PC-Stable Fisher Z,-,0.001,50,6,500,0.97,0.53,0.52,0.28,0.69,0.03,0.44
PC Alg,CPC Fisher Z,-,0.01,50,6,500,0.96,0.57,0.88,0.35,0.72,0.38,3.42
PC Alg,CPC Fisher Z,-,0.001,50,6,500,0.97,0.53,0.85,0.26,0.69,0.3,1.77
PC Alg,CPC (majority) Fisher Z,-,0.01,50,6,500,0.96,0.57,0.73,0.41,0.72,0.29,3.08
PC Alg,CPC (majority) Fisher Z,-,0.001,50,6,500,0.97,0.53,0.76,0.39,0.69,0.31,2.01
PC Alg,GES BIC,2,-,50,6,500,0.85,0.84,0.72,0.7,0.83,0.47,0.25
PC Alg,GES BIC,4,-,50,6,500,0.91,0.72,0.78,0.61,0.79,0.47,0.17
MATLAB,PC Fisher Z,-,0.01,50,6,500,0.95,0.59,0.52,0.32,0.73,0.04,1.37
MATLAB,PC Fisher Z,-,0.001,50,6,500,0.96,0.54,0.53,0.3,0.7,0.05,0.93
Tetrad,PC Fisher Z,-,0.01,50,6,1000,0.93,0.63,0.6,0.39,0.74,0.15,0.22
Tetrad,PC Fisher Z,-,0.001,50,6,1000,0.93,0.59,0.57,0.34,0.72,0.1,0.12
Tetrad,PC-Stable Fisher Z,-,0.01,50,6,1000,0.95,0.61,0.57,0.35,0.74,0.1,0.37
Tetrad,PC-Stable Fisher Z,-,0.001,50,6,1000,0.95,0.57,0.54,0.31,0.71,0.06,0.16
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,6,1000,0.95,0.61,0.72,0.45,0.74,0.3,0.36
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,6,1000,0.95,0.57,0.72,0.41,0.71,0.28,0.26
Tetrad,CPC Fisher Z,-,0.01,50,6,1000,0.93,0.63,0.85,0.41,0.74,0.4,0.77
Tetrad,CPC Fisher Z,-,0.001,50,6,1000,0.93,0.59,0.84,0.35,0.72,0.35,0.37
Tetrad,CPC-Stable Fisher Z,-,0.01,50,6,1000,0.95,0.61,0.86,0.4,0.74,0.4,0.79
Tetrad,CPC-Stable Fisher Z,-,0.001,50,6,1000,0.95,0.57,0.84,0.34,0.71,0.35,0.36
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,6,1000,0.59,0.94,0.46,0.7,0.71,0.19,1.47
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,6,1000,0.64,0.92,0.5,0.7,0.73,0.24,1.02
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,6,1000,0.74,0.85,0.58,0.65,0.76,0.29,0.37
Tetrad,fGES (unfaith) BIC,2,-,50,6,1000,0.62,0.92,0.49,0.7,0.72,0.23,0.71
Tetrad,fGES (unfaith) BIC,4,-,50,6,1000,0.72,0.86,0.57,0.67,0.76,0.28,0.26
Tetrad,fGES (faith) Fisher Z,-,0.001,50,6,1000,0.6,0.93,0.47,0.7,0.7,0.19,1.38
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,6,1000,0.64,0.9,0.51,0.69,0.73,0.24,0.95
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,6,1000,0.75,0.79,0.59,0.61,0.74,0.28,0.28
Tetrad,fGES (faith) BIC,2,-,50,6,1000,0.63,0.91,0.5,0.7,0.72,0.24,0.7
Tetrad,fGES (faith) BIC,4,-,50,6,1000,0.73,0.82,0.58,0.64,0.74,0.28,0.22
BN Learn,MMPC,-,0.01,50,6,1000,0.97,0.6,0,0,0.74,0,1.05
BN Learn,MMPC,-,0.001,50,6,1000,0.97,0.56,0,0,0.71,0,0.76
BN Learn,Grow Shrink,-,0.01,50,6,1000,0.1,0.06,0.06,0.03,0.07,0.02,3.49
BN Learn,Grow Shrink,-,0.001,50,6,1000,0.1,0.06,0.06,0.03,0.07,0.01,2.33
BN Learn,IAMB,-,0.01,50,6,1000,0.1,0.06,0.06,0.03,0.08,0.00904,1.03
BN Learn,IAMB,-,0.001,50,6,1000,0.99,0.62,0.72,0.4,0.76,0.27,14.59
BN Learn,fIAMB,-,0.01,50,6,1000,0.99,0.64,0.74,0.43,0.78,0.31,70.99
BN Learn,fIAMB,-,0.001,50,6,1000,0.99,0.61,0.73,0.41,0.76,0.28,15.85
BN Learn,iIAMB,-,0.01,50,6,1000,0.99,0.64,0.75,0.44,0.78,0.32,119.75
BN Learn,iIAMB,-,0.001,50,6,1000,0.99,0.62,0.72,0.4,0.76,0.28,12.02
BN Learn,shPC,-,0.01,50,6,1000,0.95,0.61,0,0,0.74,0,0.5
BN Learn,shPC,-,0.001,50,6,1000,0.95,0.57,0,0,0.71,0,0.35
BN Learn,MMHC,-,-,50,6,1000,0.96,0.63,0.7,0.46,0.75,0.28,1.83
BN Learn,IAMB Cor,-,0.01,50,6,1000,0.99,0.64,0.75,0.44,0.78,0.32,101.94
BN Learn,IAMB Cor,-,0.001,50,6,1000,0.99,0.62,0.72,0.4,0.76,0.27,13.09
BN Learn,IAMB Mi-G,-,0.01,50,6,1000,0.99,0.64,0.74,0.44,0.78,0.32,101
BN Learn,IAMB Mi-G,-,0.001,50,6,1000,0.99,0.61,0.71,0.4,0.76,0.27,14.95
BN Learn,IAMB Mi-G-Sh,-,0.01,50,6,1000,0.99,0.65,0.74,0.44,0.78,0.31,85.95
BN Learn,IAMB Mi-G-Sh,-,0.001,50,6,1000,1,0.62,0.72,0.41,0.77,0.28,11.59
BN Learn,IAMB Zf,-,0.01,50,6,1000,0.99,0.64,0.75,0.44,0.78,0.32,101.31
BN Learn,IAMB Zf,-,0.001,50,6,1000,0.99,0.62,0.72,0.4,0.76,0.27,13.65
PC Alg,PC Fisher Z,-,0.01,50,6,1000,0.95,0.61,0.52,0.34,0.74,0.04,1.27
PC Alg,PC Fisher Z,-,0.001,50,6,1000,0.95,0.57,0.53,0.32,0.71,0.05,0.76
PC Alg,PC-Stable Fisher Z,-,0.01,50,6,1000,0.95,0.61,0.52,0.34,0.74,0.04,1.34
PC Alg,PC-Stable Fisher Z,-,0.001,50,6,1000,0.95,0.57,0.53,0.32,0.71,0.05,0.73
PC Alg,CPC Fisher Z,-,0.01,50,6,1000,0.95,0.61,0.85,0.41,0.74,0.4,4.76
PC Alg,CPC Fisher Z,-,0.001,50,6,1000,0.95,0.57,0.84,0.36,0.71,0.35,2.95
PC Alg,CPC (majority) Fisher Z,-,0.01,50,6,1000,0.95,0.61,0.71,0.45,0.74,0.3,4.42
PC Alg,CPC (majority) Fisher Z,-,0.001,50,6,1000,0.95,0.57,0.73,0.43,0.71,0.3,3.38
PC Alg,GES BIC,2,-,50,6,1000,0.73,0.88,0.6,0.69,0.77,0.33,0.34
PC Alg,GES BIC,4,-,50,6,1000,0.83,0.79,0.69,0.64,0.79,0.4,0.22
MATLAB,PC Fisher Z,-,0.01,50,6,1000,0.93,0.63,0.51,0.34,0.74,0.03,1.87
MATLAB,PC Fisher Z,-,0.001,50,6,1000,0.93,0.59,0.53,0.33,0.72,0.05,1.25
Tetrad,PC Fisher Z,-,0.01,100,2,100,0.89,0.64,0.52,0.27,0.75,0.03,0.01
Tetrad,PC Fisher Z,-,0.001,100,2,100,0.97,0.54,0.56,0.2,0.72,0.06,0.02
Tetrad,PC-Stable Fisher Z,-,0.01,100,2,100,0.91,0.64,0.48,0.24,0.76,-0.00849,0.0053
Tetrad,PC-Stable Fisher Z,-,0.001,100,2,100,0.98,0.53,0.56,0.2,0.72,0.05,0.0044
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,2,100,0.91,0.64,0.76,0.3,0.76,0.25,0.0076
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,2,100,0.98,0.53,0.84,0.21,0.72,0.26,0.0057
Tetrad,CPC Fisher Z,-,0.01,100,2,100,0.89,0.64,0.97,0.13,0.75,0.25,0.02
Tetrad,CPC Fisher Z,-,0.001,100,2,100,0.97,0.54,1,0.05,0.72,0.15,0.02
Tetrad,CPC-Stable Fisher Z,-,0.01,100,2,100,0.91,0.64,0.99,0.13,0.76,0.25,0.0071
Tetrad,CPC-Stable Fisher Z,-,0.001,100,2,100,0.98,0.53,1,0.05,0.72,0.15,0.0062
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,2,100,0.91,0.7,0.79,0.4,0.79,0.35,0.008
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,2,100,0.98,0.59,0.87,0.29,0.76,0.33,0.0066
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,2,100,1,0.32,0.98,0.05,0.56,0.15,0.0054
Tetrad,fGES (unfaith) BIC,2,-,100,2,100,0.83,0.74,0.7,0.48,0.78,0.31,0.02
Tetrad,fGES (unfaith) BIC,4,-,100,2,100,0.99,0.54,0.89,0.24,0.73,0.3,0.0067
Tetrad,fGES (faith) Fisher Z,-,0.001,100,2,100,0.91,0.69,0.79,0.4,0.79,0.34,0.0077
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,2,100,0.98,0.59,0.87,0.29,0.76,0.33,0.007
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,2,100,1,0.32,0.98,0.05,0.56,0.15,0.0041
Tetrad,fGES (faith) BIC,2,-,100,2,100,0.84,0.73,0.71,0.46,0.78,0.31,0.01
Tetrad,fGES (faith) BIC,4,-,100,2,100,0.99,0.54,0.89,0.24,0.72,0.3,0.0068
BN Learn,MMPC,-,0.01,100,2,100,0.89,0.63,0,0,0.74,0,0.21
BN Learn,MMPC,-,0.001,100,2,100,0.98,0.53,0,0,0.72,0,0.2
BN Learn,Grow Shrink,-,0.01,100,2,100,0.89,0.64,0.8,0.21,0.75,0.23,0.65
BN Learn,Grow Shrink,-,0.001,100,2,100,0.97,0.54,0.9,0.13,0.72,0.22,0.37
BN Learn,IAMB,-,0.01,100,2,100,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,2,100,0.98,0.55,0.9,0.13,0.73,0.22,0.17
BN Learn,fIAMB,-,0.01,100,2,100,0.88,0.65,0.8,0.22,0.75,0.24,0.28
BN Learn,fIAMB,-,0.001,100,2,100,0.97,0.54,0.91,0.12,0.72,0.21,0.18
BN Learn,iIAMB,-,0.01,100,2,100,0.89,0.64,0.79,0.22,0.75,0.23,0.31
BN Learn,iIAMB,-,0.001,100,2,100,0.98,0.55,0.9,0.13,0.73,0.22,0.18
BN Learn,shPC,-,0.01,100,2,100,0.89,0.64,0,0,0.75,0,0.09
BN Learn,shPC,-,0.001,100,2,100,0.98,0.54,0,0,0.73,0,0.07
BN Learn,MMHC,-,-,100,2,100,0.71,0.7,0.48,0.47,0.7,0.08,0.42
BN Learn,IAMB Cor,-,0.01,100,2,100,0.89,0.64,0.8,0.23,0.75,0.24,0.33
BN Learn,IAMB Cor,-,0.001,100,2,100,0.98,0.55,0.9,0.13,0.73,0.22,0.15
BN Learn,IAMB Mi-G,-,0.01,100,2,100,0.88,0.65,0.78,0.23,0.75,0.23,0.36
BN Learn,IAMB Mi-G,-,0.001,100,2,100,0.97,0.55,0.9,0.13,0.73,0.23,0.16
BN Learn,IAMB Mi-G-Sh,-,0.01,100,2,100,0.94,0.62,0.86,0.16,0.76,0.23,0.21
BN Learn,IAMB Mi-G-Sh,-,0.001,100,2,100,0.99,0.51,0.95,0.07,0.71,0.17,0.14
BN Learn,IAMB Zf,-,0.01,100,2,100,0.89,0.64,0.8,0.23,0.75,0.24,0.33
BN Learn,IAMB Zf,-,0.001,100,2,100,0.97,0.55,0.9,0.13,0.73,0.22,0.16
PC Alg,PC Fisher Z,-,0.01,100,2,100,0.91,0.64,0.5,0.29,0.76,0.02,0.23
PC Alg,PC Fisher Z,-,0.001,100,2,100,0.98,0.53,0.56,0.23,0.72,0.06,0.12
PC Alg,PC-Stable Fisher Z,-,0.01,100,2,100,0.91,0.64,0.5,0.29,0.76,0.02,0.14
PC Alg,PC-Stable Fisher Z,-,0.001,100,2,100,0.98,0.53,0.56,0.23,0.72,0.06,0.12
PC Alg,CPC Fisher Z,-,0.01,100,2,100,0.91,0.64,0.97,0.14,0.76,0.26,0.27
PC Alg,CPC Fisher Z,-,0.001,100,2,100,0.98,0.53,1,0.07,0.72,0.18,0.17
PC Alg,CPC (majority) Fisher Z,-,0.01,100,2,100,0.91,0.64,0.93,0.23,0.76,0.32,0.25
PC Alg,CPC (majority) Fisher Z,-,0.001,100,2,100,0.98,0.53,0.99,0.12,0.72,0.25,0.2
PC Alg,GES BIC,2,-,100,2,100,0.99,0.63,0.9,0.37,0.79,0.41,0.14
PC Alg,GES BIC,4,-,100,2,100,1,0.31,0.98,0.11,0.55,0.24,0.07
MATLAB,PC Fisher Z,-,0.01,100,2,100,0.89,0.64,0.5,0.3,0.75,0.02,1.16
MATLAB,PC Fisher Z,-,0.001,100,2,100,0.97,0.54,0.56,0.24,0.72,0.07,1.01
Tetrad,PC Fisher Z,-,0.01,100,2,500,0.92,0.95,0.72,0.58,0.93,0.38,0.05
Tetrad,PC Fisher Z,-,0.001,100,2,500,1,0.91,0.77,0.53,0.95,0.39,0.03
Tetrad,PC-Stable Fisher Z,-,0.01,100,2,500,0.93,0.94,0.66,0.54,0.93,0.29,0.04
Tetrad,PC-Stable Fisher Z,-,0.001,100,2,500,1,0.91,0.7,0.5,0.95,0.3,0.02
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,2,500,0.93,0.94,0.83,0.62,0.93,0.52,0.04
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,2,500,1,0.91,0.91,0.58,0.95,0.57,0.05
Tetrad,CPC Fisher Z,-,0.01,100,2,500,0.92,0.95,0.99,0.53,0.93,0.59,0.07
Tetrad,CPC Fisher Z,-,0.001,100,2,500,1,0.91,0.99,0.45,0.95,0.53,0.07
Tetrad,CPC-Stable Fisher Z,-,0.01,100,2,500,0.93,0.94,0.99,0.53,0.93,0.59,0.07
Tetrad,CPC-Stable Fisher Z,-,0.001,100,2,500,1,0.91,0.99,0.45,0.95,0.53,0.05
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,2,500,0.95,0.98,0.93,0.73,0.96,0.7,0.03
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,2,500,0.99,0.95,0.97,0.67,0.97,0.68,0.02
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,2,500,1,0.84,0.98,0.53,0.91,0.59,0.02
Tetrad,fGES (unfaith) BIC,2,-,100,2,500,0.97,0.97,0.96,0.71,0.97,0.7,0.02
Tetrad,fGES (unfaith) BIC,4,-,100,2,500,1,0.89,0.98,0.6,0.94,0.63,0.02
Tetrad,fGES (faith) Fisher Z,-,0.001,100,2,500,0.95,0.97,0.94,0.73,0.96,0.7,0.02
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,2,500,0.99,0.95,0.97,0.67,0.97,0.68,0.02
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,2,500,1,0.83,0.98,0.53,0.91,0.59,0.01
Tetrad,fGES (faith) BIC,2,-,100,2,500,0.97,0.97,0.96,0.7,0.97,0.7,0.02
Tetrad,fGES (faith) BIC,4,-,100,2,500,1,0.89,0.98,0.6,0.94,0.63,0.02
BN Learn,MMPC,-,0.01,100,2,500,0.93,0.94,0,0,0.93,0,0.29
BN Learn,MMPC,-,0.001,100,2,500,1,0.9,0,0,0.94,0,0.29
BN Learn,Grow Shrink,-,0.01,100,2,500,0.93,0.96,0.85,0.65,0.94,0.56,1.93
BN Learn,Grow Shrink,-,0.001,100,2,500,1,0.9,0.89,0.55,0.95,0.52,1.05
BN Learn,IAMB,-,0.01,100,2,500,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,2,500,1,0.91,0.89,0.55,0.95,0.52,0.49
BN Learn,fIAMB,-,0.01,100,2,500,0.93,0.95,0.86,0.64,0.94,0.56,0.47
BN Learn,fIAMB,-,0.001,100,2,500,1,0.91,0.89,0.55,0.95,0.52,0.51
BN Learn,iIAMB,-,0.01,100,2,500,0.93,0.95,0.86,0.64,0.94,0.57,0.89
BN Learn,iIAMB,-,0.001,100,2,500,1,0.91,0.89,0.55,0.95,0.52,0.43
BN Learn,shPC,-,0.01,100,2,500,0.92,0.95,0,0,0.93,0,0.13
BN Learn,shPC,-,0.001,100,2,500,1,0.9,0,0,0.95,0,0.12
BN Learn,MMHC,-,-,100,2,500,0.8,0.96,0.63,0.76,0.87,0.41,0.73
BN Learn,IAMB Cor,-,0.01,100,2,500,0.93,0.95,0.86,0.64,0.94,0.57,0.68
BN Learn,IAMB Cor,-,0.001,100,2,500,1,0.91,0.89,0.55,0.95,0.52,0.39
BN Learn,IAMB Mi-G,-,0.01,100,2,500,0.93,0.95,0.86,0.65,0.94,0.57,0.64
BN Learn,IAMB Mi-G,-,0.001,100,2,500,1,0.91,0.89,0.55,0.95,0.52,0.4
BN Learn,IAMB Mi-G-Sh,-,0.01,100,2,500,0.96,0.94,0.87,0.62,0.95,0.55,0.77
BN Learn,IAMB Mi-G-Sh,-,0.001,100,2,500,1,0.9,0.87,0.55,0.95,0.5,0.54
BN Learn,IAMB Zf,-,0.01,100,2,500,0.93,0.95,0.86,0.64,0.94,0.57,0.62
BN Learn,IAMB Zf,-,0.001,100,2,500,1,0.91,0.89,0.55,0.95,0.52,0.41
PC Alg,PC Fisher Z,-,0.01,100,2,500,0.93,0.94,0.62,0.57,0.93,0.25,0.35
PC Alg,PC Fisher Z,-,0.001,100,2,500,1,0.91,0.65,0.51,0.95,0.24,0.2
PC Alg,PC-Stable Fisher Z,-,0.01,100,2,500,0.93,0.94,0.62,0.57,0.93,0.25,0.24
PC Alg,PC-Stable Fisher Z,-,0.001,100,2,500,1,0.91,0.65,0.51,0.95,0.24,0.19
PC Alg,CPC Fisher Z,-,0.01,100,2,500,0.93,0.94,0.99,0.54,0.93,0.6,0.91
PC Alg,CPC Fisher Z,-,0.001,100,2,500,1,0.91,0.99,0.46,0.95,0.54,0.61
PC Alg,CPC (majority) Fisher Z,-,0.01,100,2,500,0.93,0.94,0.95,0.63,0.93,0.64,0.83
PC Alg,CPC (majority) Fisher Z,-,0.001,100,2,500,1,0.91,0.97,0.56,0.95,0.6,0.67
PC Alg,GES BIC,2,-,100,2,500,0.99,0.95,0.98,0.67,0.97,0.69,0.2
PC Alg,GES BIC,4,-,100,2,500,1,0.85,0.98,0.57,0.92,0.61,0.17
MATLAB,PC Fisher Z,-,0.01,100,2,500,0.92,0.95,0.65,0.58,0.93,0.28,1.25
MATLAB,PC Fisher Z,-,0.001,100,2,500,1,0.91,0.68,0.53,0.95,0.29,1.11
Tetrad,PC Fisher Z,-,0.01,100,2,1000,0.94,0.99,0.77,0.64,0.96,0.46,0.06
Tetrad,PC Fisher Z,-,0.001,100,2,1000,0.99,0.97,0.81,0.63,0.98,0.5,0.04
Tetrad,PC-Stable Fisher Z,-,0.01,100,2,1000,0.94,0.99,0.73,0.62,0.96,0.41,0.1
Tetrad,PC-Stable Fisher Z,-,0.001,100,2,1000,0.99,0.97,0.77,0.6,0.98,0.43,0.04
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,2,1000,0.94,0.99,0.89,0.7,0.96,0.63,0.09
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,2,1000,0.99,0.97,0.95,0.68,0.98,0.67,0.05
Tetrad,CPC Fisher Z,-,0.01,100,2,1000,0.94,0.99,1,0.63,0.96,0.67,0.15
Tetrad,CPC Fisher Z,-,0.001,100,2,1000,0.99,0.97,1,0.57,0.98,0.63,0.08
Tetrad,CPC-Stable Fisher Z,-,0.01,100,2,1000,0.94,0.99,1,0.63,0.96,0.67,0.18
Tetrad,CPC-Stable Fisher Z,-,0.001,100,2,1000,0.99,0.97,1,0.57,0.98,0.63,0.1
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,2,1000,0.95,0.99,0.93,0.74,0.97,0.7,0.05
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,2,1000,0.99,0.99,0.96,0.71,0.99,0.71,0.04
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,2,1000,1,0.95,0.97,0.67,0.97,0.68,0.03
Tetrad,fGES (unfaith) BIC,2,-,100,2,1000,0.99,0.99,0.97,0.72,0.99,0.72,0.03
Tetrad,fGES (unfaith) BIC,4,-,100,2,1000,0.99,0.96,0.97,0.69,0.98,0.69,0.03
Tetrad,fGES (faith) Fisher Z,-,0.001,100,2,1000,0.96,0.99,0.93,0.73,0.98,0.7,0.04
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,2,1000,0.99,0.98,0.96,0.7,0.99,0.7,0.03
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,2,1000,1,0.95,0.97,0.66,0.97,0.68,0.03
Tetrad,fGES (faith) BIC,2,-,100,2,1000,0.99,0.98,0.97,0.71,0.99,0.71,0.03
Tetrad,fGES (faith) BIC,4,-,100,2,1000,0.99,0.96,0.97,0.68,0.98,0.69,0.03
BN Learn,MMPC,-,0.01,100,2,1000,0.94,0.99,0,0,0.96,0,0.39
BN Learn,MMPC,-,0.001,100,2,1000,0.99,0.96,0,0,0.98,0,0.39
BN Learn,Grow Shrink,-,0.01,100,2,1000,0.94,0.99,0.91,0.69,0.96,0.64,4.2
BN Learn,Grow Shrink,-,0.001,100,2,1000,0.99,0.97,0.94,0.65,0.98,0.64,2.39
BN Learn,IAMB,-,0.01,100,2,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,2,1000,0.99,0.97,0.94,0.66,0.98,0.65,0.8
BN Learn,fIAMB,-,0.01,100,2,1000,0.94,0.99,0.91,0.68,0.96,0.64,0.71
BN Learn,fIAMB,-,0.001,100,2,1000,0.99,0.97,0.94,0.65,0.98,0.64,0.71
BN Learn,iIAMB,-,0.01,100,2,1000,0.94,0.99,0.91,0.68,0.96,0.64,1.11
BN Learn,iIAMB,-,0.001,100,2,1000,0.99,0.97,0.94,0.66,0.98,0.65,0.74
BN Learn,shPC,-,0.01,100,2,1000,0.94,0.99,0,0,0.96,0,0.15
BN Learn,shPC,-,0.001,100,2,1000,0.99,0.97,0,0,0.98,0,0.17
BN Learn,MMHC,-,-,100,2,1000,0.84,0.99,0.68,0.8,0.91,0.48,1.03
BN Learn,IAMB Cor,-,0.01,100,2,1000,0.94,0.99,0.91,0.68,0.96,0.64,0.94
BN Learn,IAMB Cor,-,0.001,100,2,1000,0.99,0.97,0.94,0.66,0.98,0.65,0.64
BN Learn,IAMB Mi-G,-,0.01,100,2,1000,0.94,0.99,0.91,0.69,0.96,0.64,0.96
BN Learn,IAMB Mi-G,-,0.001,100,2,1000,0.99,0.97,0.94,0.66,0.98,0.65,0.65
BN Learn,IAMB Mi-G-Sh,-,0.01,100,2,1000,0.97,0.99,0.94,0.68,0.98,0.66,1.62
BN Learn,IAMB Mi-G-Sh,-,0.001,100,2,1000,1,0.97,0.94,0.65,0.98,0.64,1.11
BN Learn,IAMB Zf,-,0.01,100,2,1000,0.94,0.99,0.91,0.68,0.96,0.64,0.92
BN Learn,IAMB Zf,-,0.001,100,2,1000,0.99,0.97,0.94,0.66,0.98,0.65,0.62
PC Alg,PC Fisher Z,-,0.01,100,2,1000,0.94,0.99,0.71,0.63,0.96,0.39,0.33
PC Alg,PC Fisher Z,-,0.001,100,2,1000,0.99,0.97,0.74,0.61,0.98,0.4,0.29
PC Alg,PC-Stable Fisher Z,-,0.01,100,2,1000,0.94,0.99,0.71,0.63,0.96,0.39,0.3
PC Alg,PC-Stable Fisher Z,-,0.001,100,2,1000,0.99,0.97,0.74,0.61,0.98,0.4,0.19
PC Alg,CPC Fisher Z,-,0.01,100,2,1000,0.94,0.99,1,0.64,0.96,0.69,1.22
PC Alg,CPC Fisher Z,-,0.001,100,2,1000,0.99,0.97,1,0.58,0.98,0.64,0.94
PC Alg,CPC (majority) Fisher Z,-,0.01,100,2,1000,0.94,0.99,0.97,0.7,0.96,0.7,1.15
PC Alg,CPC (majority) Fisher Z,-,0.001,100,2,1000,0.99,0.97,0.99,0.66,0.98,0.69,0.95
PC Alg,GES BIC,2,-,100,2,1000,0.99,0.98,0.97,0.71,0.99,0.71,0.21
PC Alg,GES BIC,4,-,100,2,1000,1,0.94,0.96,0.68,0.97,0.69,0.17
MATLAB,PC Fisher Z,-,0.01,100,2,1000,0.94,0.99,0.73,0.65,0.96,0.42,1.35
MATLAB,PC Fisher Z,-,0.001,100,2,1000,0.99,0.97,0.77,0.62,0.98,0.44,1.21
Tetrad,PC Fisher Z,-,0.01,100,4,100,0.96,0.5,0.59,0.25,0.69,0.09,0.03
Tetrad,PC Fisher Z,-,0.001,100,4,100,0.99,0.38,0.56,0.16,0.61,0.05,0.02
Tetrad,PC-Stable Fisher Z,-,0.01,100,4,100,0.97,0.49,0.52,0.22,0.68,0.02,0.02
Tetrad,PC-Stable Fisher Z,-,0.001,100,4,100,0.99,0.37,0.49,0.14,0.6,-0.01,0.0059
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,4,100,0.97,0.49,0.78,0.26,0.68,0.25,0.02
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,4,100,0.99,0.37,0.75,0.15,0.6,0.16,0.0087
Tetrad,CPC Fisher Z,-,0.01,100,4,100,0.96,0.5,0.97,0.11,0.69,0.22,0.03
Tetrad,CPC Fisher Z,-,0.001,100,4,100,0.99,0.38,0.94,0.04,0.61,0.13,0.02
Tetrad,CPC-Stable Fisher Z,-,0.01,100,4,100,0.97,0.49,0.98,0.11,0.68,0.23,0.04
Tetrad,CPC-Stable Fisher Z,-,0.001,100,4,100,0.99,0.37,0.95,0.04,0.6,0.12,0.0069
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,4,100,0.91,0.7,0.77,0.55,0.79,0.41,0.06
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,4,100,0.94,0.57,0.8,0.41,0.72,0.35,0.03
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,4,100,0.98,0.26,0.83,0.07,0.49,0.13,0.0062
Tetrad,fGES (unfaith) BIC,2,-,100,4,100,0.84,0.74,0.71,0.6,0.78,0.4,0.11
Tetrad,fGES (unfaith) BIC,4,-,100,4,100,0.96,0.47,0.81,0.3,0.66,0.3,0.02
Tetrad,fGES (faith) Fisher Z,-,0.001,100,4,100,0.93,0.62,0.78,0.48,0.75,0.38,0.02
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,4,100,0.95,0.52,0.79,0.36,0.69,0.32,0.02
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,4,100,0.98,0.26,0.85,0.06,0.49,0.12,0.0055
Tetrad,fGES (faith) BIC,2,-,100,4,100,0.89,0.66,0.74,0.52,0.76,0.38,0.03
Tetrad,fGES (faith) BIC,4,-,100,4,100,0.97,0.45,0.82,0.27,0.65,0.29,0.01
BN Learn,MMPC,-,0.01,100,4,100,0.97,0.46,0,0,0.66,0,0.29
BN Learn,MMPC,-,0.001,100,4,100,1,0.35,0,0,0.59,0,0.25
BN Learn,Grow Shrink,-,0.01,100,4,100,0.97,0.48,0.66,0.26,0.67,0.17,1.45
BN Learn,Grow Shrink,-,0.001,100,4,100,0.99,0.37,0.8,0.09,0.6,0.15,0.62
BN Learn,IAMB,-,0.01,100,4,100,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,4,100,1,0.37,0.79,0.11,0.6,0.15,0.32
BN Learn,fIAMB,-,0.01,100,4,100,0.96,0.49,0.66,0.24,0.68,0.15,0.48
BN Learn,fIAMB,-,0.001,100,4,100,1,0.37,0.76,0.11,0.6,0.14,0.32
BN Learn,iIAMB,-,0.01,100,4,100,0.97,0.48,0.7,0.24,0.67,0.18,0.7
BN Learn,iIAMB,-,0.001,100,4,100,1,0.37,0.79,0.11,0.6,0.15,0.33
BN Learn,shPC,-,0.01,100,4,100,0.96,0.49,0,0,0.68,0,0.1
BN Learn,shPC,-,0.001,100,4,100,0.99,0.37,0,0,0.6,0,0.09
BN Learn,MMHC,-,-,100,4,100,0.91,0.56,0.69,0.42,0.71,0.26,0.57
BN Learn,IAMB Cor,-,0.01,100,4,100,0.97,0.48,0.69,0.24,0.67,0.17,0.57
BN Learn,IAMB Cor,-,0.001,100,4,100,1,0.37,0.79,0.11,0.6,0.15,0.27
BN Learn,IAMB Mi-G,-,0.01,100,4,100,0.97,0.5,0.67,0.28,0.68,0.18,0.69
BN Learn,IAMB Mi-G,-,0.001,100,4,100,1,0.39,0.77,0.13,0.61,0.15,0.3
BN Learn,IAMB Mi-G-Sh,-,0.01,100,4,100,0.99,0.46,0.69,0.22,0.66,0.16,0.38
BN Learn,IAMB Mi-G-Sh,-,0.001,100,4,100,1,0.34,0.9,0.06,0.57,0.12,0.24
BN Learn,IAMB Zf,-,0.01,100,4,100,0.97,0.48,0.69,0.24,0.68,0.17,0.6
BN Learn,IAMB Zf,-,0.001,100,4,100,1,0.38,0.78,0.12,0.6,0.16,0.28
PC Alg,PC Fisher Z,-,0.01,100,4,100,0.97,0.49,0.51,0.24,0.68,0.01,0.24
PC Alg,PC Fisher Z,-,0.001,100,4,100,0.99,0.37,0.52,0.17,0.6,0.02,0.2
PC Alg,PC-Stable Fisher Z,-,0.01,100,4,100,0.97,0.49,0.51,0.24,0.68,0.01,0.26
PC Alg,PC-Stable Fisher Z,-,0.001,100,4,100,0.99,0.37,0.52,0.17,0.6,0.02,0.13
PC Alg,CPC Fisher Z,-,0.01,100,4,100,0.97,0.49,0.98,0.11,0.68,0.23,0.69
PC Alg,CPC Fisher Z,-,0.001,100,4,100,0.99,0.37,0.95,0.04,0.6,0.13,0.29
PC Alg,CPC (majority) Fisher Z,-,0.01,100,4,100,0.97,0.49,0.86,0.23,0.68,0.28,0.65
PC Alg,CPC (majority) Fisher Z,-,0.001,100,4,100,0.99,0.37,0.92,0.1,0.6,0.19,0.32
PC Alg,GES BIC,2,-,100,4,100,0.96,0.62,0.86,0.48,0.76,0.45,0.34
PC Alg,GES BIC,4,-,100,4,100,0.99,0.27,0.88,0.14,0.5,0.22,0.11
MATLAB,PC Fisher Z,-,0.01,100,4,100,0.96,0.5,0.54,0.26,0.69,0.05,1.3
MATLAB,PC Fisher Z,-,0.001,100,4,100,0.99,0.38,0.55,0.18,0.61,0.05,1.16
Tetrad,PC Fisher Z,-,0.01,100,4,500,0.98,0.83,0.7,0.55,0.9,0.33,0.12
Tetrad,PC Fisher Z,-,0.001,100,4,500,0.99,0.78,0.68,0.48,0.87,0.27,0.06
Tetrad,PC-Stable Fisher Z,-,0.01,100,4,500,0.98,0.82,0.63,0.49,0.9,0.22,0.17
Tetrad,PC-Stable Fisher Z,-,0.001,100,4,500,0.99,0.77,0.62,0.44,0.87,0.18,0.08
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,4,500,0.98,0.82,0.85,0.66,0.9,0.56,0.28
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,4,500,0.99,0.77,0.86,0.61,0.87,0.53,0.22
Tetrad,CPC Fisher Z,-,0.01,100,4,500,0.98,0.83,0.96,0.55,0.9,0.58,0.49
Tetrad,CPC Fisher Z,-,0.001,100,4,500,0.99,0.78,0.97,0.44,0.87,0.51,0.27
Tetrad,CPC-Stable Fisher Z,-,0.01,100,4,500,0.98,0.82,0.97,0.54,0.9,0.58,0.52
Tetrad,CPC-Stable Fisher Z,-,0.001,100,4,500,0.99,0.77,0.97,0.43,0.87,0.5,0.26
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,4,500,0.89,0.97,0.81,0.84,0.92,0.66,0.24
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,4,500,0.93,0.95,0.85,0.81,0.93,0.68,0.18
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,4,500,0.96,0.84,0.89,0.72,0.89,0.65,0.12
Tetrad,fGES (unfaith) BIC,2,-,100,4,500,0.91,0.96,0.83,0.83,0.93,0.67,0.13
Tetrad,fGES (unfaith) BIC,4,-,100,4,500,0.95,0.88,0.88,0.75,0.91,0.66,0.09
Tetrad,fGES (faith) Fisher Z,-,0.001,100,4,500,0.9,0.94,0.82,0.81,0.91,0.65,0.14
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,4,500,0.93,0.91,0.86,0.77,0.92,0.66,0.11
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,4,500,0.96,0.77,0.88,0.65,0.86,0.59,0.06
Tetrad,fGES (faith) BIC,2,-,100,4,500,0.92,0.93,0.84,0.8,0.92,0.66,0.09
Tetrad,fGES (faith) BIC,4,-,100,4,500,0.95,0.82,0.87,0.69,0.88,0.61,0.05
BN Learn,MMPC,-,0.01,100,4,500,0.99,0.81,0,0,0.89,0,0.92
BN Learn,MMPC,-,0.001,100,4,500,0.99,0.76,0,0,0.86,0,0.63
BN Learn,Grow Shrink,-,0.01,100,4,500,0.99,0.84,0.84,0.65,0.91,0.54,12.17
BN Learn,Grow Shrink,-,0.001,100,4,500,1,0.78,0.83,0.58,0.88,0.48,5.57
BN Learn,IAMB,-,0.01,100,4,500,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,4,500,1,0.78,0.84,0.59,0.88,0.5,1.67
BN Learn,fIAMB,-,0.01,100,4,500,0.99,0.84,0.84,0.66,0.91,0.55,3.49
BN Learn,fIAMB,-,0.001,100,4,500,1,0.78,0.81,0.58,0.88,0.47,1.47
BN Learn,iIAMB,-,0.01,100,4,500,0.99,0.83,0.84,0.65,0.9,0.55,3.94
BN Learn,iIAMB,-,0.001,100,4,500,1,0.78,0.84,0.59,0.88,0.5,1.67
BN Learn,shPC,-,0.01,100,4,500,0.98,0.82,0,0,0.89,0,0.31
BN Learn,shPC,-,0.001,100,4,500,0.99,0.77,0,0,0.87,0,0.29
BN Learn,MMHC,-,-,100,4,500,0.96,0.85,0.82,0.73,0.9,0.58,1.77
BN Learn,IAMB Cor,-,0.01,100,4,500,0.99,0.83,0.84,0.65,0.9,0.54,3.04
BN Learn,IAMB Cor,-,0.001,100,4,500,1,0.78,0.84,0.59,0.88,0.5,1.42
BN Learn,IAMB Mi-G,-,0.01,100,4,500,0.98,0.83,0.84,0.65,0.9,0.54,3.15
BN Learn,IAMB Mi-G,-,0.001,100,4,500,1,0.78,0.84,0.59,0.88,0.5,1.43
BN Learn,IAMB Mi-G-Sh,-,0.01,100,4,500,0.99,0.83,0.85,0.66,0.91,0.55,3.63
BN Learn,IAMB Mi-G-Sh,-,0.001,100,4,500,1,0.77,0.84,0.57,0.87,0.48,1.89
BN Learn,IAMB Zf,-,0.01,100,4,500,0.99,0.83,0.84,0.65,0.9,0.54,2.98
BN Learn,IAMB Zf,-,0.001,100,4,500,1,0.78,0.84,0.59,0.88,0.5,1.42
PC Alg,PC Fisher Z,-,0.01,100,4,500,0.98,0.82,0.6,0.49,0.9,0.17,0.91
PC Alg,PC Fisher Z,-,0.001,100,4,500,0.99,0.77,0.59,0.45,0.87,0.15,0.79
PC Alg,PC-Stable Fisher Z,-,0.01,100,4,500,0.98,0.82,0.6,0.49,0.9,0.17,0.96
PC Alg,PC-Stable Fisher Z,-,0.001,100,4,500,0.99,0.77,0.59,0.45,0.87,0.15,0.57
PC Alg,CPC Fisher Z,-,0.01,100,4,500,0.98,0.82,0.97,0.55,0.9,0.59,5.98
PC Alg,CPC Fisher Z,-,0.001,100,4,500,0.99,0.77,0.97,0.43,0.87,0.51,3.9
PC Alg,CPC (majority) Fisher Z,-,0.01,100,4,500,0.98,0.82,0.88,0.68,0.9,0.6,6.12
PC Alg,CPC (majority) Fisher Z,-,0.001,100,4,500,0.99,0.77,0.9,0.62,0.87,0.58,4.31
PC Alg,GES BIC,2,-,100,4,500,0.96,0.93,0.91,0.82,0.95,0.75,0.67
PC Alg,GES BIC,4,-,100,4,500,0.98,0.84,0.93,0.72,0.9,0.69,0.5
MATLAB,PC Fisher Z,-,0.01,100,4,500,0.98,0.83,0.63,0.52,0.9,0.22,2.27
MATLAB,PC Fisher Z,-,0.001,100,4,500,0.99,0.78,0.63,0.48,0.87,0.21,1.84
Tetrad,PC Fisher Z,-,0.01,100,4,1000,0.99,0.88,0.73,0.6,0.93,0.39,0.25
Tetrad,PC Fisher Z,-,0.001,100,4,1000,1,0.85,0.74,0.58,0.92,0.39,0.18
Tetrad,PC-Stable Fisher Z,-,0.01,100,4,1000,0.99,0.87,0.68,0.55,0.93,0.3,0.47
Tetrad,PC-Stable Fisher Z,-,0.001,100,4,1000,1,0.84,0.66,0.52,0.91,0.26,0.21
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,4,1000,0.99,0.87,0.9,0.72,0.93,0.65,0.6
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,4,1000,1,0.84,0.9,0.68,0.91,0.62,0.49
Tetrad,CPC Fisher Z,-,0.01,100,4,1000,0.99,0.88,0.97,0.68,0.93,0.69,1.28
Tetrad,CPC Fisher Z,-,0.001,100,4,1000,1,0.85,0.96,0.6,0.92,0.62,0.71
Tetrad,CPC-Stable Fisher Z,-,0.01,100,4,1000,0.99,0.87,0.97,0.68,0.93,0.69,1.41
Tetrad,CPC-Stable Fisher Z,-,0.001,100,4,1000,1,0.84,0.96,0.59,0.91,0.62,0.93
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,4,1000,0.87,0.99,0.81,0.87,0.93,0.69,0.48
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,4,1000,0.9,0.98,0.85,0.86,0.94,0.72,0.42
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,4,1000,0.94,0.93,0.88,0.81,0.93,0.71,0.26
Tetrad,fGES (unfaith) BIC,2,-,100,4,1000,0.9,0.99,0.84,0.86,0.94,0.72,0.19
Tetrad,fGES (unfaith) BIC,4,-,100,4,1000,0.93,0.95,0.87,0.82,0.94,0.71,0.12
Tetrad,fGES (faith) Fisher Z,-,0.001,100,4,1000,0.88,0.98,0.82,0.85,0.92,0.68,0.31
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,4,1000,0.9,0.97,0.84,0.84,0.93,0.69,0.25
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,4,1000,0.94,0.9,0.88,0.77,0.92,0.68,0.14
Tetrad,fGES (faith) BIC,2,-,100,4,1000,0.89,0.97,0.83,0.85,0.93,0.69,0.13
Tetrad,fGES (faith) BIC,4,-,100,4,1000,0.93,0.92,0.87,0.79,0.92,0.68,0.09
BN Learn,MMPC,-,0.01,100,4,1000,0.99,0.87,0,0,0.93,0,1.82
BN Learn,MMPC,-,0.001,100,4,1000,1,0.84,0,0,0.91,0,1.32
BN Learn,Grow Shrink,-,0.01,100,4,1000,0.3,0.27,0.26,0.22,0.28,0.19,22.24
BN Learn,Grow Shrink,-,0.001,100,4,1000,0.2,0.17,0.17,0.13,0.18,0.11,4.75
BN Learn,IAMB,-,0.01,100,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,4,1000,1,0.86,0.88,0.68,0.92,0.6,6.06
BN Learn,fIAMB,-,0.01,100,4,1000,0.99,0.89,0.9,0.75,0.94,0.67,21.54
BN Learn,fIAMB,-,0.001,100,4,1000,1,0.86,0.87,0.68,0.92,0.6,5.86
BN Learn,iIAMB,-,0.01,100,4,1000,0.99,0.89,0.89,0.74,0.94,0.67,19.52
BN Learn,iIAMB,-,0.001,100,4,1000,1,0.86,0.88,0.68,0.92,0.6,6.36
BN Learn,shPC,-,0.01,100,4,1000,0.99,0.88,0,0,0.93,0,0.63
BN Learn,shPC,-,0.001,100,4,1000,1,0.85,0,0,0.92,0,0.56
BN Learn,MMHC,-,-,100,4,1000,0.97,0.9,0.85,0.79,0.93,0.65,3.37
BN Learn,IAMB Cor,-,0.01,100,4,1000,0.99,0.89,0.89,0.74,0.94,0.67,18.31
BN Learn,IAMB Cor,-,0.001,100,4,1000,1,0.86,0.88,0.68,0.92,0.6,5.53
BN Learn,IAMB Mi-G,-,0.01,100,4,1000,0.99,0.89,0.89,0.74,0.94,0.67,19.61
BN Learn,IAMB Mi-G,-,0.001,100,4,1000,1,0.86,0.88,0.69,0.92,0.6,5.89
BN Learn,IAMB Mi-G-Sh,-,0.01,100,4,1000,0.99,0.89,0.89,0.74,0.94,0.66,27.46
BN Learn,IAMB Mi-G-Sh,-,0.001,100,4,1000,1,0.85,0.86,0.68,0.92,0.58,10.38
BN Learn,IAMB Zf,-,0.01,100,4,1000,0.99,0.89,0.89,0.74,0.94,0.67,18.19
BN Learn,IAMB Zf,-,0.001,100,4,1000,1,0.86,0.87,0.68,0.92,0.6,5.45
PC Alg,PC Fisher Z,-,0.01,100,4,1000,0.99,0.87,0.64,0.55,0.93,0.24,1.32
PC Alg,PC Fisher Z,-,0.001,100,4,1000,1,0.84,0.62,0.51,0.91,0.2,1.38
PC Alg,PC-Stable Fisher Z,-,0.01,100,4,1000,0.99,0.87,0.64,0.55,0.93,0.24,1.31
PC Alg,PC-Stable Fisher Z,-,0.001,100,4,1000,1,0.84,0.62,0.51,0.91,0.2,0.89
PC Alg,CPC Fisher Z,-,0.01,100,4,1000,0.99,0.87,0.97,0.68,0.93,0.69,8.93
PC Alg,CPC Fisher Z,-,0.001,100,4,1000,1,0.84,0.96,0.6,0.91,0.62,6.38
PC Alg,CPC (majority) Fisher Z,-,0.01,100,4,1000,0.99,0.87,0.91,0.74,0.93,0.67,9.89
PC Alg,CPC (majority) Fisher Z,-,0.001,100,4,1000,1,0.84,0.91,0.7,0.91,0.65,7.07
PC Alg,GES BIC,2,-,100,4,1000,0.95,0.98,0.91,0.86,0.96,0.78,0.61
PC Alg,GES BIC,4,-,100,4,1000,0.97,0.93,0.94,0.82,0.95,0.77,0.49
MATLAB,PC Fisher Z,-,0.01,100,4,1000,0.99,0.88,0.66,0.57,0.93,0.28,2.8
MATLAB,PC Fisher Z,-,0.001,100,4,1000,1,0.85,0.65,0.54,0.91,0.25,2.27
Tetrad,PC Fisher Z,-,0.01,100,6,100,0.95,0.37,0.55,0.18,0.58,0.04,0.02
Tetrad,PC Fisher Z,-,0.001,100,6,100,0.98,0.3,0.52,0.12,0.52,0.02,0.03
Tetrad,PC-Stable Fisher Z,-,0.01,100,6,100,0.96,0.36,0.5,0.16,0.58,-0.0000116,0.03
Tetrad,PC-Stable Fisher Z,-,0.001,100,6,100,0.98,0.28,0.46,0.11,0.51,-0.03,0.02
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,6,100,0.96,0.36,0.71,0.21,0.58,0.17,0.03
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,6,100,0.98,0.28,0.72,0.12,0.51,0.14,0.02
Tetrad,CPC Fisher Z,-,0.01,100,6,100,0.95,0.37,0.89,0.07,0.58,0.16,0.03
Tetrad,CPC Fisher Z,-,0.001,100,6,100,0.98,0.3,0.94,0.03,0.52,0.1,0.03
Tetrad,CPC-Stable Fisher Z,-,0.01,100,6,100,0.96,0.36,0.9,0.07,0.58,0.16,0.06
Tetrad,CPC-Stable Fisher Z,-,0.001,100,6,100,0.98,0.28,0.97,0.03,0.51,0.1,0.03
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,6,100,0.85,0.65,0.71,0.52,0.73,0.34,0.16
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,6,100,0.91,0.54,0.75,0.43,0.69,0.33,0.12
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,6,100,0.96,0.23,0.77,0.1,0.46,0.14,0.02
Tetrad,fGES (unfaith) BIC,2,-,100,6,100,0.8,0.7,0.66,0.57,0.73,0.33,0.22
Tetrad,fGES (unfaith) BIC,4,-,100,6,100,0.93,0.47,0.77,0.36,0.65,0.31,0.07
Tetrad,fGES (faith) Fisher Z,-,0.001,100,6,100,0.88,0.52,0.71,0.41,0.67,0.28,0.08
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,6,100,0.92,0.43,0.72,0.33,0.62,0.25,0.03
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,6,100,0.96,0.22,0.76,0.09,0.45,0.13,0.01
Tetrad,fGES (faith) BIC,2,-,100,6,100,0.85,0.58,0.69,0.46,0.69,0.29,0.07
Tetrad,fGES (faith) BIC,4,-,100,6,100,0.94,0.38,0.75,0.27,0.58,0.24,0.02
BN Learn,MMPC,-,0.01,100,6,100,0.98,0.34,0,0,0.57,0,0.34
BN Learn,MMPC,-,0.001,100,6,100,0.99,0.26,0,0,0.49,0,0.32
BN Learn,Grow Shrink,-,0.01,100,6,100,0.98,0.35,0.66,0.19,0.57,0.13,2.56
BN Learn,Grow Shrink,-,0.001,100,6,100,0.99,0.26,0.75,0.09,0.5,0.12,0.99
BN Learn,IAMB,-,0.01,100,6,100,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,6,100,1,0.27,0.75,0.09,0.51,0.12,0.43
BN Learn,fIAMB,-,0.01,100,6,100,0.98,0.38,0.64,0.22,0.59,0.12,0.94
BN Learn,fIAMB,-,0.001,100,6,100,0.99,0.28,0.67,0.1,0.52,0.09,0.55
BN Learn,iIAMB,-,0.01,100,6,100,0.99,0.36,0.65,0.2,0.58,0.13,0.83
BN Learn,iIAMB,-,0.001,100,6,100,1,0.27,0.74,0.1,0.51,0.12,0.55
BN Learn,shPC,-,0.01,100,6,100,0.97,0.36,0,0,0.58,0,0.15
BN Learn,shPC,-,0.001,100,6,100,0.98,0.29,0,0,0.52,0,0.15
BN Learn,MMHC,-,-,100,6,100,0.95,0.42,0.68,0.3,0.62,0.19,0.75
BN Learn,IAMB Cor,-,0.01,100,6,100,0.99,0.36,0.66,0.2,0.59,0.13,0.82
BN Learn,IAMB Cor,-,0.001,100,6,100,1,0.27,0.75,0.09,0.51,0.12,0.41
BN Learn,IAMB Mi-G,-,0.01,100,6,100,0.99,0.37,0.67,0.22,0.59,0.15,0.99
BN Learn,IAMB Mi-G,-,0.001,100,6,100,1,0.28,0.72,0.1,0.52,0.11,0.44
BN Learn,IAMB Mi-G-Sh,-,0.01,100,6,100,0.99,0.34,0.64,0.18,0.57,0.11,0.5
BN Learn,IAMB Mi-G-Sh,-,0.001,100,6,100,1,0.25,0.74,0.06,0.49,0.09,0.3
BN Learn,IAMB Zf,-,0.01,100,6,100,0.99,0.36,0.66,0.2,0.59,0.14,0.82
BN Learn,IAMB Zf,-,0.001,100,6,100,1,0.28,0.73,0.1,0.51,0.11,0.4
PC Alg,PC Fisher Z,-,0.01,100,6,100,0.96,0.36,0.52,0.19,0.58,0.02,0.36
PC Alg,PC Fisher Z,-,0.001,100,6,100,0.98,0.28,0.52,0.13,0.51,0.02,0.28
PC Alg,PC-Stable Fisher Z,-,0.01,100,6,100,0.96,0.36,0.52,0.19,0.58,0.02,0.37
PC Alg,PC-Stable Fisher Z,-,0.001,100,6,100,0.98,0.28,0.52,0.13,0.51,0.02,0.17
PC Alg,CPC Fisher Z,-,0.01,100,6,100,0.96,0.36,0.92,0.07,0.58,0.16,0.95
PC Alg,CPC Fisher Z,-,0.001,100,6,100,0.98,0.28,0.91,0.03,0.51,0.1,0.41
PC Alg,CPC (majority) Fisher Z,-,0.01,100,6,100,0.96,0.36,0.75,0.2,0.58,0.2,1.72
PC Alg,CPC (majority) Fisher Z,-,0.001,100,6,100,0.98,0.28,0.83,0.09,0.51,0.15,0.42
PC Alg,GES BIC,2,-,100,6,100,0.93,0.55,0.82,0.46,0.71,0.4,0.54
PC Alg,GES BIC,4,-,100,6,100,0.95,0.25,0.82,0.15,0.47,0.2,0.17
MATLAB,PC Fisher Z,-,0.01,100,6,100,0.95,0.37,0.55,0.2,0.58,0.05,1.55
MATLAB,PC Fisher Z,-,0.001,100,6,100,0.98,0.3,0.56,0.15,0.53,0.05,1.27
Tetrad,PC Fisher Z,-,0.01,100,6,500,0.96,0.65,0.64,0.4,0.78,0.2,0.24
Tetrad,PC Fisher Z,-,0.001,100,6,500,0.97,0.59,0.65,0.37,0.75,0.2,0.16
Tetrad,PC-Stable Fisher Z,-,0.01,100,6,500,0.97,0.64,0.6,0.37,0.78,0.14,0.41
Tetrad,PC-Stable Fisher Z,-,0.001,100,6,500,0.98,0.58,0.59,0.33,0.74,0.12,0.15
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,6,500,0.97,0.64,0.77,0.48,0.78,0.37,0.54
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,6,500,0.98,0.58,0.8,0.44,0.74,0.38,0.3
Tetrad,CPC Fisher Z,-,0.01,100,6,500,0.96,0.65,0.92,0.41,0.78,0.46,0.98
Tetrad,CPC Fisher Z,-,0.001,100,6,500,0.97,0.59,0.94,0.32,0.75,0.39,0.43
Tetrad,CPC-Stable Fisher Z,-,0.01,100,6,500,0.97,0.64,0.93,0.41,0.78,0.46,1.07
Tetrad,CPC-Stable Fisher Z,-,0.001,100,6,500,0.98,0.58,0.94,0.31,0.74,0.39,0.48
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,6,500,0.75,0.95,0.67,0.82,0.83,0.51,1.37
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,6,500,0.81,0.92,0.72,0.8,0.85,0.54,0.88
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,6,500,0.91,0.83,0.82,0.72,0.86,0.59,0.41
Tetrad,fGES (unfaith) BIC,2,-,100,6,500,0.77,0.94,0.68,0.81,0.84,0.51,0.74
Tetrad,fGES (unfaith) BIC,4,-,100,6,500,0.88,0.88,0.79,0.77,0.87,0.59,0.28
Tetrad,fGES (faith) Fisher Z,-,0.001,100,6,500,0.77,0.92,0.69,0.79,0.83,0.5,1.03
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,6,500,0.83,0.87,0.74,0.75,0.84,0.52,0.55
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,6,500,0.91,0.7,0.81,0.6,0.79,0.49,0.16
Tetrad,fGES (faith) BIC,2,-,100,6,500,0.79,0.9,0.7,0.78,0.83,0.51,0.55
Tetrad,fGES (faith) BIC,4,-,100,6,500,0.89,0.77,0.79,0.67,0.82,0.52,0.16
BN Learn,MMPC,-,0.01,100,6,500,0.98,0.62,0,0,0.77,0,1.78
BN Learn,MMPC,-,0.001,100,6,500,0.99,0.56,0,0,0.74,0,1.23
BN Learn,Grow Shrink,-,0.01,100,6,500,0.2,0.13,0.16,0.1,0.16,0.08,14.46
BN Learn,Grow Shrink,-,0.001,100,6,500,1,0.61,0.76,0.42,0.77,0.32,18.05
BN Learn,IAMB,-,0.01,100,6,500,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,6,500,1,0.62,0.75,0.42,0.78,0.31,3.75
BN Learn,fIAMB,-,0.01,100,6,500,0.99,0.68,0.79,0.49,0.81,0.39,34.76
BN Learn,fIAMB,-,0.001,100,6,500,1,0.62,0.75,0.42,0.78,0.31,4.37
BN Learn,iIAMB,-,0.01,100,6,500,0.99,0.67,0.79,0.48,0.81,0.39,18.05
BN Learn,iIAMB,-,0.001,100,6,500,1,0.62,0.75,0.43,0.78,0.32,3.96
BN Learn,shPC,-,0.01,100,6,500,0.98,0.64,0,0,0.78,0,0.7
BN Learn,shPC,-,0.001,100,6,500,0.98,0.58,0,0,0.74,0,0.58
BN Learn,MMHC,-,-,100,6,500,0.97,0.67,0.85,0.59,0.8,0.51,3.67
BN Learn,IAMB Cor,-,0.01,100,6,500,0.99,0.67,0.79,0.49,0.81,0.39,231.15
BN Learn,IAMB Cor,-,0.001,100,6,500,1,0.62,0.75,0.42,0.78,0.31,3.38
BN Learn,IAMB Mi-G,-,0.01,100,6,500,0.99,0.68,0.79,0.49,0.81,0.39,25.51
BN Learn,IAMB Mi-G,-,0.001,100,6,500,1,0.62,0.75,0.43,0.78,0.31,3.54
BN Learn,IAMB Mi-G-Sh,-,0.01,100,6,500,1,0.68,0.77,0.48,0.82,0.37,14.2
BN Learn,IAMB Mi-G-Sh,-,0.001,100,6,500,1,0.62,0.76,0.43,0.78,0.33,4.1
BN Learn,IAMB Zf,-,0.01,100,6,500,0.99,0.67,0.79,0.49,0.81,0.39,20.48
BN Learn,IAMB Zf,-,0.001,100,6,500,1,0.62,0.75,0.42,0.78,0.31,3.33
PC Alg,PC Fisher Z,-,0.01,100,6,500,0.97,0.64,0.51,0.33,0.78,0.02,2.26
PC Alg,PC Fisher Z,-,0.001,100,6,500,0.98,0.58,0.51,0.3,0.74,0.02,1.62
PC Alg,PC-Stable Fisher Z,-,0.01,100,6,500,0.97,0.64,0.51,0.33,0.78,0.02,2.31
PC Alg,PC-Stable Fisher Z,-,0.001,100,6,500,0.98,0.58,0.51,0.3,0.74,0.02,1.18
PC Alg,CPC Fisher Z,-,0.01,100,6,500,0.97,0.64,0.93,0.41,0.78,0.46,12.1
PC Alg,CPC Fisher Z,-,0.001,100,6,500,0.98,0.58,0.93,0.31,0.74,0.39,6.28
PC Alg,CPC (majority) Fisher Z,-,0.01,100,6,500,0.97,0.64,0.77,0.49,0.78,0.37,16.28
PC Alg,CPC (majority) Fisher Z,-,0.001,100,6,500,0.98,0.58,0.81,0.45,0.74,0.38,6.99
PC Alg,GES BIC,2,-,100,6,500,0.9,0.9,0.83,0.81,0.89,0.66,1.25
PC Alg,GES BIC,4,-,100,6,500,0.95,0.79,0.89,0.71,0.86,0.65,0.88
MATLAB,PC Fisher Z,-,0.01,100,6,500,0.96,0.65,0.52,0.35,0.78,0.03,3.81
MATLAB,PC Fisher Z,-,0.001,100,6,500,0.97,0.59,0.52,0.31,0.75,0.03,2.76
Tetrad,PC Fisher Z,-,0.01,100,6,1000,0.97,0.72,0.64,0.46,0.83,0.22,0.66
Tetrad,PC Fisher Z,-,0.001,100,6,1000,0.98,0.68,0.65,0.43,0.81,0.21,0.33
Tetrad,PC-Stable Fisher Z,-,0.01,100,6,1000,0.97,0.71,0.6,0.42,0.82,0.15,1.24
Tetrad,PC-Stable Fisher Z,-,0.001,100,6,1000,0.98,0.67,0.59,0.38,0.8,0.13,0.69
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,6,1000,0.97,0.71,0.81,0.56,0.82,0.45,1.51
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,6,1000,0.98,0.67,0.82,0.53,0.8,0.45,1.06
Tetrad,CPC Fisher Z,-,0.01,100,6,1000,0.97,0.72,0.93,0.53,0.83,0.55,3.23
Tetrad,CPC Fisher Z,-,0.001,100,6,1000,0.98,0.68,0.94,0.45,0.81,0.5,1.41
Tetrad,CPC-Stable Fisher Z,-,0.01,100,6,1000,0.97,0.71,0.94,0.52,0.82,0.55,3.54
Tetrad,CPC-Stable Fisher Z,-,0.001,100,6,1000,0.98,0.67,0.94,0.45,0.8,0.5,1.7
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,6,1000,0.72,0.97,0.64,0.84,0.82,0.49,3.42
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,6,1000,0.76,0.96,0.68,0.83,0.84,0.52,2.46
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,6,1000,0.84,0.91,0.75,0.8,0.86,0.57,1.16
Tetrad,fGES (unfaith) BIC,2,-,100,6,1000,0.75,0.96,0.66,0.83,0.83,0.51,1.2
Tetrad,fGES (unfaith) BIC,4,-,100,6,1000,0.82,0.93,0.73,0.81,0.86,0.56,0.57
Tetrad,fGES (faith) Fisher Z,-,0.001,100,6,1000,0.72,0.96,0.64,0.83,0.82,0.48,2.81
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,6,1000,0.77,0.94,0.69,0.81,0.84,0.52,1.88
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,6,1000,0.85,0.85,0.76,0.74,0.84,0.53,0.63
Tetrad,fGES (faith) BIC,2,-,100,6,1000,0.75,0.95,0.67,0.82,0.83,0.5,1.16
Tetrad,fGES (faith) BIC,4,-,100,6,1000,0.82,0.88,0.73,0.76,0.84,0.53,0.41
BN Learn,MMPC,-,0.01,100,6,1000,0.98,0.7,0,0,0.82,0,4.21
BN Learn,MMPC,-,0.001,100,6,1000,0.99,0.66,0,0,0.8,0,2.84
BN Learn,Grow Shrink,-,0.01,100,6,1000,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,100,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.01,100,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,6,1000,1,0.69,0.8,0.51,0.82,0.41,50.12
BN Learn,fIAMB,-,0.01,100,6,1000,0.1,0.07,0.08,0.05,0.08,0.04,-0.0099
BN Learn,fIAMB,-,0.001,100,6,1000,1,0.7,0.81,0.52,0.83,0.42,82.52
BN Learn,iIAMB,-,0.01,100,6,1000,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,100,6,1000,1,0.69,0.8,0.51,0.82,0.41,50.31
BN Learn,shPC,-,0.01,100,6,1000,0.98,0.71,0,0,0.82,0,2.49
BN Learn,shPC,-,0.001,100,6,1000,0.98,0.67,0,0,0.8,0,1.46
BN Learn,MMHC,-,-,100,6,1000,0.97,0.73,0.86,0.64,0.83,0.56,7.42
BN Learn,IAMB Cor,-,0.01,100,6,1000,0.1,0.07,0.08,0.05,0.08,0.04,58.65
BN Learn,IAMB Cor,-,0.001,100,6,1000,1,0.69,0.8,0.51,0.82,0.41,46.87
BN Learn,IAMB Mi-G,-,0.01,100,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,100,6,1000,1,0.69,0.8,0.51,0.82,0.41,54.84
BN Learn,IAMB Mi-G-Sh,-,0.01,100,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,100,6,1000,1,0.7,0.8,0.52,0.83,0.42,54.88
BN Learn,IAMB Zf,-,0.01,100,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,100,6,1000,1,0.69,0.8,0.51,0.82,0.41,53.1
PC Alg,PC Fisher Z,-,0.01,100,6,1000,0.97,0.71,0.57,0.42,0.82,0.12,3.99
PC Alg,PC Fisher Z,-,0.001,100,6,1000,0.98,0.67,0.56,0.38,0.8,0.09,2.87
PC Alg,PC-Stable Fisher Z,-,0.01,100,6,1000,0.97,0.71,0.57,0.42,0.82,0.12,4.14
PC Alg,PC-Stable Fisher Z,-,0.001,100,6,1000,0.98,0.67,0.56,0.38,0.8,0.09,2.29
PC Alg,CPC Fisher Z,-,0.01,100,6,1000,0.97,0.71,0.94,0.52,0.82,0.55,20.2
PC Alg,CPC Fisher Z,-,0.001,100,6,1000,0.98,0.67,0.94,0.45,0.8,0.49,16.28
PC Alg,CPC (majority) Fisher Z,-,0.01,100,6,1000,0.97,0.71,0.81,0.57,0.82,0.46,23.95
PC Alg,CPC (majority) Fisher Z,-,0.001,100,6,1000,0.98,0.67,0.82,0.54,0.8,0.45,14.37
PC Alg,GES BIC,2,-,100,6,1000,0.84,0.94,0.77,0.83,0.88,0.62,1.66
PC Alg,GES BIC,4,-,100,6,1000,0.91,0.89,0.84,0.8,0.89,0.66,1.19
MATLAB,PC Fisher Z,-,0.01,100,6,1000,0.97,0.72,0.57,0.43,0.83,0.12,5.28
MATLAB,PC Fisher Z,-,0.001,100,6,1000,0.98,0.68,0.57,0.4,0.81,0.11,5.08
Tetrad,PC Fisher Z,-,0.01,500,2,100,0.74,0.66,0.42,0.29,0.69,-0.05,1.22
Tetrad,PC Fisher Z,-,0.001,500,2,100,0.93,0.55,0.52,0.18,0.71,0.03,1.22
Tetrad,PC-Stable Fisher Z,-,0.01,500,2,100,0.79,0.65,0.43,0.27,0.71,-0.04,0.18
Tetrad,PC-Stable Fisher Z,-,0.001,500,2,100,0.95,0.54,0.5,0.17,0.71,0.0071,0.06
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,2,100,0.79,0.65,0.63,0.3,0.71,0.17,0.12
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,2,100,0.95,0.54,0.84,0.19,0.71,0.24,0.05
Tetrad,CPC Fisher Z,-,0.01,500,2,100,0.74,0.66,0.96,0.12,0.69,0.24,1.6
Tetrad,CPC Fisher Z,-,0.001,500,2,100,0.93,0.55,0.99,0.05,0.71,0.15,1.12
Tetrad,CPC-Stable Fisher Z,-,0.01,500,2,100,0.79,0.65,0.97,0.12,0.71,0.24,0.13
Tetrad,CPC-Stable Fisher Z,-,0.001,500,2,100,0.95,0.54,0.99,0.05,0.71,0.15,0.07
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,2,100,0.73,0.72,0.6,0.49,0.72,0.23,0.18
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,2,100,0.94,0.62,0.85,0.29,0.76,0.32,0.05
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,2,100,1,0.34,0.96,0.05,0.58,0.15,0.03
Tetrad,fGES (unfaith) BIC,2,-,500,2,100,0.44,0.8,0.35,0.61,0.59,0.04,1.84
Tetrad,fGES (unfaith) BIC,4,-,500,2,100,0.98,0.56,0.89,0.23,0.74,0.3,0.08
Tetrad,fGES (faith) Fisher Z,-,0.001,500,2,100,0.75,0.71,0.62,0.47,0.73,0.24,0.09
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,2,100,0.94,0.62,0.85,0.29,0.76,0.32,0.04
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,2,100,1,0.33,0.95,0.05,0.58,0.15,0.03
Tetrad,fGES (faith) BIC,2,-,500,2,100,0.6,0.75,0.48,0.56,0.67,0.14,0.13
Tetrad,fGES (faith) BIC,4,-,500,2,100,0.98,0.56,0.89,0.23,0.74,0.3,0.06
BN Learn,MMPC,-,0.01,500,2,100,0.78,0.62,0,0,0.69,0,5.61
BN Learn,MMPC,-,0.001,500,2,100,0.94,0.53,0,0,0.7,0,5.77
BN Learn,Grow Shrink,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,2,100,0.94,0.54,0.87,0.11,0.71,0.19,15.19
BN Learn,IAMB,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,2,100,0.94,0.54,0.88,0.11,0.71,0.19,4.91
BN Learn,fIAMB,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,2,100,0.93,0.53,0.88,0.1,0.71,0.19,3.98
BN Learn,iIAMB,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,2,100,0.94,0.54,0.88,0.11,0.71,0.19,4.7
BN Learn,shPC,-,0.01,500,2,100,0.75,0.65,0,0,0.69,0,2.62
BN Learn,shPC,-,0.001,500,2,100,0.94,0.54,0,0,0.72,0,1.88
BN Learn,MMHC,-,-,500,2,100,0.58,0.68,0.39,0.47,0.63,-0.00976,12.52
BN Learn,IAMB Cor,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,2,100,0.94,0.54,0.88,0.11,0.71,0.19,5.03
BN Learn,IAMB Mi-G,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,2,100,0.93,0.55,0.87,0.12,0.71,0.19,6.06
BN Learn,IAMB Mi-G-Sh,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,2,100,0.98,0.51,0.92,0.07,0.7,0.16,3.76
BN Learn,IAMB Zf,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,2,100,0.94,0.54,0.88,0.11,0.71,0.2,5.11
PC Alg,PC Fisher Z,-,0.01,500,2,100,0.79,0.65,0.41,0.3,0.71,-0.07,3.44
PC Alg,PC Fisher Z,-,0.001,500,2,100,0.95,0.54,0.5,0.2,0.71,0.0036,3.26
PC Alg,PC-Stable Fisher Z,-,0.01,500,2,100,0.79,0.65,0.41,0.3,0.71,-0.07,3.37
PC Alg,PC-Stable Fisher Z,-,0.001,500,2,100,0.95,0.54,0.5,0.2,0.71,0.0036,3.08
PC Alg,CPC Fisher Z,-,0.01,500,2,100,0.79,0.65,0.96,0.12,0.71,0.24,4.15
PC Alg,CPC Fisher Z,-,0.001,500,2,100,0.95,0.54,0.99,0.06,0.71,0.17,5.3
PC Alg,CPC (majority) Fisher Z,-,0.01,500,2,100,0.79,0.65,0.89,0.23,0.71,0.3,4.52
PC Alg,CPC (majority) Fisher Z,-,0.001,500,2,100,0.95,0.54,0.99,0.11,0.71,0.24,4.15
PC Alg,GES BIC,2,-,500,2,100,0.97,0.66,0.89,0.4,0.8,0.42,3.33
PC Alg,GES BIC,4,-,500,2,100,1,0.32,0.99,0.11,0.56,0.24,1.75
MATLAB,PC Fisher Z,-,0.01,500,2,100,0.74,0.65,0.41,0.32,0.7,-0.07,29.44
MATLAB,PC Fisher Z,-,0.001,500,2,100,0.94,0.55,0.51,0.21,0.71,0.02,30.23
Tetrad,PC Fisher Z,-,0.01,500,2,500,0.78,0.95,0.53,0.55,0.86,0.16,1.56
Tetrad,PC Fisher Z,-,0.001,500,2,500,0.97,0.91,0.71,0.52,0.94,0.33,1.23
Tetrad,PC-Stable Fisher Z,-,0.01,500,2,500,0.8,0.95,0.53,0.54,0.87,0.15,0.39
Tetrad,PC-Stable Fisher Z,-,0.001,500,2,500,0.98,0.91,0.68,0.5,0.94,0.28,0.18
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,2,500,0.8,0.95,0.7,0.68,0.87,0.44,0.46
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,2,500,0.98,0.91,0.92,0.63,0.94,0.61,0.25
Tetrad,CPC Fisher Z,-,0.01,500,2,500,0.78,0.95,0.99,0.55,0.86,0.61,1.66
Tetrad,CPC Fisher Z,-,0.001,500,2,500,0.97,0.91,0.99,0.45,0.94,0.53,1.53
Tetrad,CPC-Stable Fisher Z,-,0.01,500,2,500,0.8,0.95,0.99,0.55,0.87,0.61,0.73
Tetrad,CPC-Stable Fisher Z,-,0.001,500,2,500,0.98,0.91,0.99,0.45,0.94,0.53,0.29
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,2,500,0.79,0.98,0.73,0.79,0.88,0.55,0.58
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,2,500,0.98,0.95,0.95,0.7,0.96,0.68,0.16
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,2,500,1,0.84,0.98,0.57,0.92,0.62,0.11
Tetrad,fGES (unfaith) BIC,2,-,500,2,500,0.91,0.96,0.87,0.74,0.93,0.65,0.22
Tetrad,fGES (unfaith) BIC,4,-,500,2,500,1,0.89,0.97,0.63,0.94,0.66,0.17
Tetrad,fGES (faith) Fisher Z,-,0.001,500,2,500,0.83,0.97,0.77,0.78,0.9,0.58,0.16
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,2,500,0.98,0.94,0.95,0.7,0.96,0.68,0.13
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,2,500,1,0.84,0.98,0.57,0.92,0.62,0.1
Tetrad,fGES (faith) BIC,2,-,500,2,500,0.91,0.96,0.88,0.74,0.94,0.66,0.17
Tetrad,fGES (faith) BIC,4,-,500,2,500,1,0.89,0.97,0.63,0.94,0.66,0.15
BN Learn,MMPC,-,0.01,500,2,500,0.81,0.95,0,0,0.88,0,7.37
BN Learn,MMPC,-,0.001,500,2,500,0.97,0.91,0,0,0.94,0,6.33
BN Learn,Grow Shrink,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,2,500,0.97,0.91,0.87,0.6,0.94,0.53,44.89
BN Learn,IAMB,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,2,500,0.97,0.91,0.86,0.6,0.94,0.53,12.23
BN Learn,fIAMB,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,2,500,0.97,0.91,0.86,0.59,0.94,0.52,8.48
BN Learn,iIAMB,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,2,500,0.97,0.91,0.86,0.6,0.94,0.53,11.66
BN Learn,shPC,-,0.01,500,2,500,0.79,0.95,0,0,0.87,0,2.73
BN Learn,shPC,-,0.001,500,2,500,0.97,0.91,0,0,0.94,0,2.19
BN Learn,MMHC,-,-,500,2,500,0.54,0.97,0.43,0.78,0.72,0.22,43.54
BN Learn,IAMB Cor,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,2,500,0.97,0.91,0.86,0.6,0.94,0.53,12.68
BN Learn,IAMB Mi-G,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,2,500,0.97,0.91,0.86,0.6,0.94,0.53,13.02
BN Learn,IAMB Mi-G-Sh,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,2,500,0.99,0.9,0.86,0.58,0.94,0.52,15.67
BN Learn,IAMB Zf,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,2,500,0.97,0.91,0.86,0.6,0.94,0.53,13.27
PC Alg,PC Fisher Z,-,0.01,500,2,500,0.8,0.95,0.51,0.58,0.87,0.13,4.93
PC Alg,PC Fisher Z,-,0.001,500,2,500,0.98,0.91,0.65,0.54,0.94,0.25,3.6
PC Alg,PC-Stable Fisher Z,-,0.01,500,2,500,0.8,0.95,0.51,0.58,0.87,0.13,4.24
PC Alg,PC-Stable Fisher Z,-,0.001,500,2,500,0.98,0.91,0.65,0.54,0.94,0.25,3.57
PC Alg,CPC Fisher Z,-,0.01,500,2,500,0.8,0.95,0.99,0.55,0.87,0.61,9.9
PC Alg,CPC Fisher Z,-,0.001,500,2,500,0.98,0.91,1,0.46,0.94,0.54,8.05
PC Alg,CPC (majority) Fisher Z,-,0.01,500,2,500,0.8,0.95,0.93,0.65,0.87,0.63,10.6
PC Alg,CPC (majority) Fisher Z,-,0.001,500,2,500,0.98,0.91,0.99,0.57,0.94,0.63,7.09
PC Alg,GES BIC,2,-,500,2,500,1,0.95,0.98,0.7,0.97,0.72,4.65
PC Alg,GES BIC,4,-,500,2,500,1,0.84,0.99,0.59,0.92,0.64,3.77
MATLAB,PC Fisher Z,-,0.01,500,2,500,0.78,0.95,0.52,0.59,0.86,0.15,31.43
MATLAB,PC Fisher Z,-,0.001,500,2,500,0.97,0.91,0.68,0.55,0.94,0.3,28.73
Tetrad,PC Fisher Z,-,0.01,500,2,1000,0.77,0.99,0.57,0.62,0.87,0.25,2.02
Tetrad,PC Fisher Z,-,0.001,500,2,1000,0.98,0.98,0.8,0.62,0.98,0.48,1.41
Tetrad,PC-Stable Fisher Z,-,0.01,500,2,1000,0.78,0.99,0.56,0.6,0.88,0.22,0.78
Tetrad,PC-Stable Fisher Z,-,0.001,500,2,1000,0.98,0.98,0.76,0.6,0.98,0.43,0.37
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,2,1000,0.78,0.99,0.71,0.73,0.88,0.48,0.89
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,2,1000,0.98,0.98,0.95,0.69,0.98,0.68,0.53
Tetrad,CPC Fisher Z,-,0.01,500,2,1000,0.77,0.99,0.99,0.66,0.87,0.69,2.36
Tetrad,CPC Fisher Z,-,0.001,500,2,1000,0.98,0.98,1,0.6,0.98,0.65,1.89
Tetrad,CPC-Stable Fisher Z,-,0.01,500,2,1000,0.78,0.99,0.99,0.66,0.88,0.7,1.58
Tetrad,CPC-Stable Fisher Z,-,0.001,500,2,1000,0.98,0.98,1,0.6,0.98,0.65,0.71
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,2,1000,0.78,1,0.73,0.82,0.88,0.57,0.97
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,2,1000,0.97,0.99,0.96,0.74,0.98,0.73,0.29
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,2,1000,1,0.95,0.99,0.68,0.97,0.71,0.2
Tetrad,fGES (unfaith) BIC,2,-,500,2,1000,0.95,0.99,0.93,0.75,0.97,0.71,0.31
Tetrad,fGES (unfaith) BIC,4,-,500,2,1000,1,0.96,0.99,0.69,0.98,0.72,0.26
Tetrad,fGES (faith) Fisher Z,-,0.001,500,2,1000,0.82,0.99,0.77,0.81,0.9,0.61,0.29
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,2,1000,0.98,0.99,0.96,0.74,0.98,0.73,0.22
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,2,1000,1,0.95,0.99,0.68,0.97,0.71,0.2
Tetrad,fGES (faith) BIC,2,-,500,2,1000,0.95,0.99,0.93,0.75,0.97,0.72,0.27
Tetrad,fGES (faith) BIC,4,-,500,2,1000,1,0.96,0.99,0.69,0.98,0.72,0.26
BN Learn,MMPC,-,0.01,500,2,1000,0.8,0.99,0,0,0.89,0,8.78
BN Learn,MMPC,-,0.001,500,2,1000,0.98,0.97,0,0,0.98,0,7.86
BN Learn,Grow Shrink,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,2,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,2,1000,0.98,0.97,0.94,0.68,0.97,0.66,18.73
BN Learn,fIAMB,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,2,1000,0.98,0.97,0.94,0.67,0.97,0.66,11.53
BN Learn,iIAMB,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,2,1000,0.98,0.97,0.94,0.68,0.97,0.66,17.49
BN Learn,shPC,-,0.01,500,2,1000,0.78,0.99,0,0,0.88,0,3.04
BN Learn,shPC,-,0.001,500,2,1000,0.98,0.98,0,0,0.98,0,2.71
BN Learn,MMHC,-,-,500,2,1000,0.55,0.99,0.44,0.81,0.74,0.25,166.5
BN Learn,IAMB Cor,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,2,1000,0.98,0.97,0.94,0.68,0.97,0.66,18.93
BN Learn,IAMB Mi-G,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,2,1000,0.97,0.97,0.94,0.68,0.97,0.66,19.45
BN Learn,IAMB Mi-G-Sh,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,2,1000,0.99,0.97,0.94,0.67,0.98,0.66,36.99
BN Learn,IAMB Zf,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,2,1000,0.97,0.97,0.94,0.68,0.97,0.66,18.76
PC Alg,PC Fisher Z,-,0.01,500,2,1000,0.78,0.99,0.53,0.63,0.88,0.19,5.2
PC Alg,PC Fisher Z,-,0.001,500,2,1000,0.98,0.98,0.71,0.61,0.98,0.37,4.02
PC Alg,PC-Stable Fisher Z,-,0.01,500,2,1000,0.78,0.99,0.53,0.63,0.88,0.19,4.37
PC Alg,PC-Stable Fisher Z,-,0.001,500,2,1000,0.98,0.98,0.71,0.61,0.98,0.37,3.99
PC Alg,CPC Fisher Z,-,0.01,500,2,1000,0.78,0.99,0.99,0.66,0.88,0.69,12.05
PC Alg,CPC Fisher Z,-,0.001,500,2,1000,0.98,0.98,1,0.6,0.98,0.66,7.72
PC Alg,CPC (majority) Fisher Z,-,0.01,500,2,1000,0.78,0.99,0.94,0.71,0.88,0.69,11.86
PC Alg,CPC (majority) Fisher Z,-,0.001,500,2,1000,0.98,0.98,0.99,0.67,0.98,0.71,12.8
PC Alg,GES BIC,2,-,500,2,1000,1,0.99,0.99,0.73,1,0.75,4.92
PC Alg,GES BIC,4,-,500,2,1000,1,0.95,0.99,0.68,0.97,0.71,4.44
MATLAB,PC Fisher Z,-,0.01,500,2,1000,0.77,0.99,0.53,0.64,0.87,0.21,31.72
MATLAB,PC Fisher Z,-,0.001,500,2,1000,0.98,0.98,0.74,0.63,0.98,0.41,28.56
Tetrad,PC Fisher Z,-,0.01,500,4,100,0.91,0.5,0.54,0.24,0.67,0.05,1.17
Tetrad,PC Fisher Z,-,0.001,500,4,100,0.98,0.4,0.56,0.16,0.62,0.05,1.36
Tetrad,PC-Stable Fisher Z,-,0.01,500,4,100,0.93,0.49,0.5,0.22,0.67,0.0073,0.15
Tetrad,PC-Stable Fisher Z,-,0.001,500,4,100,0.99,0.38,0.52,0.15,0.62,0.02,0.1
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,4,100,0.93,0.49,0.76,0.3,0.67,0.26,0.18
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,4,100,0.99,0.38,0.85,0.17,0.62,0.23,0.11
Tetrad,CPC Fisher Z,-,0.01,500,4,100,0.91,0.5,0.97,0.13,0.67,0.25,1.14
Tetrad,CPC Fisher Z,-,0.001,500,4,100,0.98,0.4,0.98,0.05,0.62,0.16,1.2
Tetrad,CPC-Stable Fisher Z,-,0.01,500,4,100,0.93,0.49,0.98,0.13,0.67,0.25,0.19
Tetrad,CPC-Stable Fisher Z,-,0.001,500,4,100,0.99,0.38,0.98,0.05,0.62,0.15,0.11
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,4,100,0.78,0.73,0.69,0.62,0.75,0.4,1.64
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,4,100,0.94,0.56,0.84,0.43,0.73,0.41,0.35
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,4,100,0.99,0.26,0.93,0.07,0.51,0.17,0.04
Tetrad,fGES (unfaith) BIC,2,-,500,4,100,0.59,0.78,0.53,0.68,0.68,0.27,3.95
Tetrad,fGES (unfaith) BIC,4,-,500,4,100,0.97,0.48,0.88,0.33,0.68,0.36,0.16
Tetrad,fGES (faith) Fisher Z,-,0.001,500,4,100,0.86,0.62,0.76,0.51,0.73,0.39,0.16
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,4,100,0.95,0.52,0.85,0.39,0.7,0.38,0.08
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,4,100,0.99,0.26,0.94,0.07,0.51,0.17,0.03
Tetrad,fGES (faith) BIC,2,-,500,4,100,0.77,0.66,0.68,0.56,0.71,0.35,0.26
Tetrad,fGES (faith) BIC,4,-,500,4,100,0.97,0.47,0.88,0.31,0.67,0.35,0.1
BN Learn,MMPC,-,0.01,500,4,100,0.94,0.46,0,0,0.66,0,6.66
BN Learn,MMPC,-,0.001,500,4,100,0.99,0.36,0,0,0.6,0,6.92
BN Learn,Grow Shrink,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,4,100,0.98,0.37,0.82,0.12,0.6,0.18,29.68
BN Learn,IAMB,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,4,100,0.98,0.37,0.8,0.12,0.6,0.17,8.99
BN Learn,fIAMB,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,4,100,0.98,0.38,0.79,0.12,0.61,0.17,6.98
BN Learn,iIAMB,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,4,100,0.98,0.37,0.8,0.12,0.6,0.17,7.85
BN Learn,shPC,-,0.01,500,4,100,0.92,0.49,0,0,0.67,0,1.87
BN Learn,shPC,-,0.001,500,4,100,0.99,0.39,0,0,0.62,0,1.7
BN Learn,MMHC,-,-,500,4,100,0.82,0.54,0.62,0.41,0.66,0.2,11.78
BN Learn,IAMB Cor,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,4,100,0.98,0.37,0.8,0.12,0.6,0.17,7.81
BN Learn,IAMB Mi-G,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,4,100,0.98,0.38,0.78,0.14,0.61,0.18,9.33
BN Learn,IAMB Mi-G-Sh,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,4,100,1,0.34,0.79,0.08,0.58,0.13,5.36
BN Learn,IAMB Zf,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,4,100,0.98,0.37,0.79,0.13,0.6,0.17,7.95
PC Alg,PC Fisher Z,-,0.01,500,4,100,0.93,0.49,0.49,0.25,0.67,0.00403,3.7
PC Alg,PC Fisher Z,-,0.001,500,4,100,0.99,0.38,0.5,0.17,0.62,0.00129,3.65
PC Alg,PC-Stable Fisher Z,-,0.01,500,4,100,0.93,0.49,0.49,0.25,0.67,0.00403,3.9
PC Alg,PC-Stable Fisher Z,-,0.001,500,4,100,0.99,0.38,0.5,0.17,0.62,0.00129,3.01
PC Alg,CPC Fisher Z,-,0.01,500,4,100,0.93,0.49,0.98,0.13,0.67,0.25,6.32
PC Alg,CPC Fisher Z,-,0.001,500,4,100,0.99,0.38,0.98,0.05,0.62,0.16,4.9
PC Alg,CPC (majority) Fisher Z,-,0.01,500,4,100,0.93,0.49,0.91,0.27,0.67,0.34,6.73
PC Alg,CPC (majority) Fisher Z,-,0.001,500,4,100,0.99,0.38,0.98,0.12,0.62,0.24,6.69
PC Alg,GES BIC,2,-,500,4,100,0.97,0.65,0.92,0.54,0.79,0.54,9.87
PC Alg,GES BIC,4,-,500,4,100,0.99,0.29,0.97,0.17,0.53,0.29,3.17
MATLAB,PC Fisher Z,-,0.01,500,4,100,0.91,0.5,0.51,0.26,0.67,0.02,31.32
MATLAB,PC Fisher Z,-,0.001,500,4,100,0.98,0.4,0.52,0.18,0.62,0.02,31.43
Tetrad,PC Fisher Z,-,0.01,500,4,500,0.96,0.87,0.68,0.58,0.91,0.32,2.16
Tetrad,PC Fisher Z,-,0.001,500,4,500,1,0.81,0.69,0.51,0.89,0.29,1.76
Tetrad,PC-Stable Fisher Z,-,0.01,500,4,500,0.96,0.87,0.63,0.53,0.91,0.23,1.46
Tetrad,PC-Stable Fisher Z,-,0.001,500,4,500,1,0.8,0.63,0.47,0.89,0.2,0.63
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,4,500,0.96,0.87,0.88,0.72,0.91,0.64,2.33
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,4,500,1,0.8,0.93,0.66,0.89,0.64,1.41
Tetrad,CPC Fisher Z,-,0.01,500,4,500,0.96,0.87,0.99,0.6,0.91,0.65,5.91
Tetrad,CPC Fisher Z,-,0.001,500,4,500,1,0.81,0.99,0.48,0.89,0.56,3.02
Tetrad,CPC-Stable Fisher Z,-,0.01,500,4,500,0.96,0.87,0.99,0.6,0.91,0.65,5.15
Tetrad,CPC-Stable Fisher Z,-,0.001,500,4,500,1,0.8,0.99,0.48,0.89,0.56,2
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,4,500,0.84,0.98,0.81,0.91,0.91,0.73,3.6
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,4,500,0.97,0.95,0.95,0.85,0.96,0.82,1.32
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,4,500,0.99,0.81,0.98,0.7,0.9,0.72,0.64
Tetrad,fGES (unfaith) BIC,2,-,500,4,500,0.92,0.97,0.9,0.89,0.95,0.79,1.34
Tetrad,fGES (unfaith) BIC,4,-,500,4,500,0.99,0.87,0.98,0.77,0.93,0.77,0.58
Tetrad,fGES (faith) Fisher Z,-,0.001,500,4,500,0.91,0.95,0.89,0.88,0.93,0.77,0.66
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,4,500,0.98,0.92,0.96,0.82,0.95,0.8,0.5
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,4,500,0.99,0.78,0.98,0.67,0.88,0.69,0.24
Tetrad,fGES (faith) BIC,2,-,500,4,500,0.95,0.94,0.93,0.86,0.94,0.8,0.48
Tetrad,fGES (faith) BIC,4,-,500,4,500,0.99,0.84,0.98,0.74,0.91,0.75,0.36
BN Learn,MMPC,-,0.01,500,4,500,0.97,0.86,0,0,0.91,0,12.2
BN Learn,MMPC,-,0.001,500,4,500,1,0.79,0,0,0.89,0,10.12
BN Learn,Grow Shrink,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,4,500,0.1,0.08,0.09,0.06,0.09,0.05,24.44
BN Learn,IAMB,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,4,500,1,0.79,0.84,0.61,0.89,0.52,38.28
BN Learn,fIAMB,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,4,500,1,0.79,0.85,0.61,0.89,0.52,24.05
BN Learn,iIAMB,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,4,500,0.4,0.31,0.34,0.24,0.35,0.21,15.19
BN Learn,shPC,-,0.01,500,4,500,0.96,0.87,0,0,0.91,0,3.88
BN Learn,shPC,-,0.001,500,4,500,1,0.8,0,0,0.89,0,3
BN Learn,MMHC,-,-,500,4,500,0.86,0.9,0.78,0.81,0.88,0.6,34.09
BN Learn,IAMB Cor,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,4,500,1,0.79,0.84,0.61,0.89,0.52,38.23
BN Learn,IAMB Mi-G,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,4,500,1,0.79,0.85,0.61,0.89,0.52,39.53
BN Learn,IAMB Mi-G-Sh,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,4,500,1,0.79,0.83,0.59,0.88,0.5,49.26
BN Learn,IAMB Zf,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,4,500,1,0.79,0.84,0.61,0.89,0.52,38.68
PC Alg,PC Fisher Z,-,0.01,500,4,500,0.96,0.87,0.58,0.51,0.91,0.16,9.42
PC Alg,PC Fisher Z,-,0.001,500,4,500,1,0.8,0.59,0.47,0.89,0.15,6.37
PC Alg,PC-Stable Fisher Z,-,0.01,500,4,500,0.96,0.87,0.58,0.51,0.91,0.16,9.39
PC Alg,PC-Stable Fisher Z,-,0.001,500,4,500,1,0.8,0.59,0.47,0.89,0.15,5.68
PC Alg,CPC Fisher Z,-,0.01,500,4,500,0.96,0.87,0.99,0.6,0.91,0.65,53.57
PC Alg,CPC Fisher Z,-,0.001,500,4,500,1,0.8,0.99,0.48,0.89,0.56,40.38
PC Alg,CPC (majority) Fisher Z,-,0.01,500,4,500,0.96,0.87,0.93,0.73,0.91,0.7,64.25
PC Alg,CPC (majority) Fisher Z,-,0.001,500,4,500,1,0.8,0.97,0.66,0.89,0.67,41.07
PC Alg,GES BIC,2,-,500,4,500,0.99,0.96,0.98,0.86,0.98,0.85,13.45
PC Alg,GES BIC,4,-,500,4,500,1,0.86,0.99,0.76,0.93,0.77,11.07
MATLAB,PC Fisher Z,-,0.01,500,4,500,0.96,0.87,0.61,0.54,0.91,0.21,36.45
MATLAB,PC Fisher Z,-,0.001,500,4,500,1,0.81,0.63,0.49,0.9,0.2,35.1
Tetrad,PC Fisher Z,-,0.01,500,4,1000,0.97,0.94,0.74,0.68,0.96,0.44,3.82
Tetrad,PC Fisher Z,-,0.001,500,4,1000,1,0.91,0.75,0.64,0.95,0.42,2.62
Tetrad,PC-Stable Fisher Z,-,0.01,500,4,1000,0.97,0.94,0.69,0.63,0.96,0.36,4.33
Tetrad,PC-Stable Fisher Z,-,0.001,500,4,1000,1,0.91,0.69,0.59,0.95,0.33,2.32
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,4,1000,0.97,0.94,0.91,0.82,0.96,0.75,7.54
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,4,1000,1,0.91,0.95,0.79,0.95,0.76,5.45
Tetrad,CPC Fisher Z,-,0.01,500,4,1000,0.97,0.94,1,0.75,0.96,0.77,19.59
Tetrad,CPC Fisher Z,-,0.001,500,4,1000,1,0.91,1,0.66,0.95,0.7,9.48
Tetrad,CPC-Stable Fisher Z,-,0.01,500,4,1000,0.97,0.94,1,0.75,0.96,0.77,19.82
Tetrad,CPC-Stable Fisher Z,-,0.001,500,4,1000,1,0.91,1,0.66,0.95,0.7,11.6
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,4,1000,0.84,1,0.81,0.93,0.92,0.74,5.58
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,4,1000,0.97,0.99,0.95,0.9,0.98,0.85,2.52
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,4,1000,0.99,0.94,0.97,0.84,0.96,0.83,1.6
Tetrad,fGES (unfaith) BIC,2,-,500,4,1000,0.95,0.99,0.93,0.9,0.97,0.84,1.29
Tetrad,fGES (unfaith) BIC,4,-,500,4,1000,0.99,0.95,0.97,0.86,0.97,0.84,0.83
Tetrad,fGES (faith) Fisher Z,-,0.001,500,4,1000,0.91,0.99,0.88,0.92,0.95,0.81,1.42
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,4,1000,0.98,0.98,0.96,0.89,0.98,0.85,1
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,4,1000,0.99,0.92,0.98,0.82,0.95,0.81,0.59
Tetrad,fGES (faith) BIC,2,-,500,4,1000,0.97,0.98,0.94,0.89,0.97,0.85,0.73
Tetrad,fGES (faith) BIC,4,-,500,4,1000,0.99,0.94,0.97,0.84,0.96,0.83,0.49
BN Learn,MMPC,-,0.01,500,4,1000,0.97,0.94,0,0,0.95,0,21.43
BN Learn,MMPC,-,0.001,500,4,1000,1,0.9,0,0,0.95,0,17.43
BN Learn,Grow Shrink,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,4,1000,1,0.9,0.89,0.74,0.95,0.66,112.67
BN Learn,fIAMB,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,4,1000,1,0.9,0.89,0.74,0.95,0.67,97.54
BN Learn,iIAMB,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,4,1000,0,0,0,0,0,0,0
BN Learn,shPC,-,0.01,500,4,1000,0.97,0.94,0,0,0.96,0,6.73
BN Learn,shPC,-,0.001,500,4,1000,1,0.91,0,0,0.95,0,5.84
BN Learn,MMHC,-,-,500,4,1000,0.88,0.96,0.81,0.88,0.92,0.69,65.41
BN Learn,IAMB Cor,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,4,1000,0,0,0,0,0,0,0
PC Alg,PC Fisher Z,-,0.01,500,4,1000,0.97,0.94,0.62,0.59,0.96,0.24,12.8
PC Alg,PC Fisher Z,-,0.001,500,4,1000,1,0.91,0.62,0.56,0.95,0.22,9.52
PC Alg,PC-Stable Fisher Z,-,0.01,500,4,1000,0.97,0.94,0.62,0.59,0.96,0.24,12.13
PC Alg,PC-Stable Fisher Z,-,0.001,500,4,1000,1,0.91,0.62,0.56,0.95,0.22,8.49
PC Alg,CPC Fisher Z,-,0.01,500,4,1000,0.97,0.94,0.99,0.75,0.96,0.77,101.85
PC Alg,CPC Fisher Z,-,0.001,500,4,1000,1,0.91,0.99,0.67,0.95,0.7,72.33
PC Alg,CPC (majority) Fisher Z,-,0.01,500,4,1000,0.97,0.94,0.94,0.83,0.96,0.78,127.52
PC Alg,CPC (majority) Fisher Z,-,0.001,500,4,1000,1,0.91,0.96,0.78,0.95,0.77,74.05
PC Alg,GES BIC,2,-,500,4,1000,0.99,0.99,0.98,0.9,0.99,0.88,14.52
PC Alg,GES BIC,4,-,500,4,1000,0.99,0.95,0.98,0.86,0.97,0.85,12.54
MATLAB,PC Fisher Z,-,0.01,500,4,1000,0.97,0.94,0.65,0.62,0.96,0.29,43.26
MATLAB,PC Fisher Z,-,0.001,500,4,1000,1,0.91,0.66,0.59,0.95,0.29,43.87
Tetrad,PC Fisher Z,-,0.01,500,6,100,0.94,0.39,0.56,0.19,0.6,0.06,1.22
Tetrad,PC Fisher Z,-,0.001,500,6,100,0.99,0.3,0.55,0.13,0.54,0.03,1.24
Tetrad,PC-Stable Fisher Z,-,0.01,500,6,100,0.96,0.38,0.52,0.17,0.6,0.02,0.26
Tetrad,PC-Stable Fisher Z,-,0.001,500,6,100,0.99,0.28,0.5,0.11,0.53,0.000832,0.16
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,6,100,0.96,0.38,0.76,0.24,0.6,0.22,0.28
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,6,100,0.99,0.28,0.83,0.13,0.53,0.19,0.14
Tetrad,CPC Fisher Z,-,0.01,500,6,100,0.94,0.39,0.98,0.09,0.6,0.21,1.33
Tetrad,CPC Fisher Z,-,0.001,500,6,100,0.99,0.3,0.99,0.04,0.54,0.14,1.35
Tetrad,CPC-Stable Fisher Z,-,0.01,500,6,100,0.96,0.38,0.98,0.09,0.6,0.21,0.32
Tetrad,CPC-Stable Fisher Z,-,0.001,500,6,100,0.99,0.28,0.98,0.04,0.53,0.13,0.12
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,6,100,0.81,0.73,0.74,0.65,0.77,0.47,4.26
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,6,100,0.93,0.6,0.85,0.52,0.75,0.47,2.4
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,6,100,0.98,0.22,0.88,0.09,0.47,0.17,0.07
Tetrad,fGES (unfaith) BIC,2,-,500,6,100,0.66,0.77,0.6,0.7,0.71,0.36,9.46
Tetrad,fGES (unfaith) BIC,4,-,500,6,100,0.96,0.5,0.87,0.41,0.69,0.42,1.29
Tetrad,fGES (faith) Fisher Z,-,0.001,500,6,100,0.89,0.56,0.8,0.48,0.7,0.4,0.31
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,6,100,0.95,0.46,0.84,0.38,0.65,0.37,0.17
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,6,100,0.99,0.22,0.89,0.08,0.46,0.17,0.06
Tetrad,fGES (faith) BIC,2,-,500,6,100,0.83,0.61,0.74,0.54,0.71,0.39,0.69
Tetrad,fGES (faith) BIC,4,-,500,6,100,0.97,0.4,0.86,0.31,0.62,0.34,0.15
BN Learn,MMPC,-,0.01,500,6,100,0.97,0.34,0,0,0.57,0,6.78
BN Learn,MMPC,-,0.001,500,6,100,0.99,0.26,0,0,0.51,0,6.08
BN Learn,Grow Shrink,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,6,100,0.99,0.26,0.77,0.09,0.51,0.13,11.9
BN Learn,fIAMB,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,6,100,0.99,0.27,0.76,0.09,0.51,0.13,9.87
BN Learn,iIAMB,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,6,100,0,0,0,0,0,0,0
BN Learn,shPC,-,0.01,500,6,100,0.96,0.37,0,0,0.6,0,2.12
BN Learn,shPC,-,0.001,500,6,100,0.99,0.29,0,0,0.53,0,1.65
BN Learn,MMHC,-,-,500,6,100,0.91,0.42,0.71,0.33,0.62,0.24,13.55
BN Learn,IAMB Cor,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,6,100,0,0,0,0,0,0,0
PC Alg,PC Fisher Z,-,0.01,500,6,100,0.96,0.38,0.5,0.19,0.6,0.00802,4.39
PC Alg,PC Fisher Z,-,0.001,500,6,100,0.99,0.28,0.49,0.13,0.53,-0.00494,4.06
PC Alg,PC-Stable Fisher Z,-,0.01,500,6,100,0.96,0.38,0.5,0.19,0.6,0.00802,5.01
PC Alg,PC-Stable Fisher Z,-,0.001,500,6,100,0.99,0.28,0.49,0.13,0.53,-0.00494,3.01
PC Alg,CPC Fisher Z,-,0.01,500,6,100,0.96,0.38,0.97,0.09,0.6,0.21,8.23
PC Alg,CPC Fisher Z,-,0.001,500,6,100,0.99,0.28,0.98,0.04,0.53,0.14,4.56
PC Alg,CPC (majority) Fisher Z,-,0.01,500,6,100,0.96,0.38,0.87,0.22,0.6,0.28,11.5
PC Alg,CPC (majority) Fisher Z,-,0.001,500,6,100,0.99,0.28,0.96,0.09,0.53,0.21,4.86
PC Alg,GES BIC,2,-,500,6,100,0.96,0.64,0.91,0.58,0.78,0.57,25.03
PC Alg,GES BIC,4,-,500,6,100,0.99,0.26,0.94,0.17,0.5,0.28,4.64
MATLAB,PC Fisher Z,-,0.01,500,6,100,0.94,0.39,0.52,0.2,0.6,0.02,32.08
MATLAB,PC Fisher Z,-,0.001,500,6,100,0.99,0.3,0.51,0.14,0.54,0.01,32.29
Tetrad,PC Fisher Z,-,0.01,500,6,500,0.99,0.75,0.65,0.48,0.86,0.24,3.86
Tetrad,PC Fisher Z,-,0.001,500,6,500,1,0.68,0.65,0.42,0.82,0.21,2.4
Tetrad,PC-Stable Fisher Z,-,0.01,500,6,500,0.99,0.74,0.6,0.43,0.86,0.15,4.57
Tetrad,PC-Stable Fisher Z,-,0.001,500,6,500,1,0.67,0.59,0.38,0.82,0.13,1.87
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,6,500,0.99,0.74,0.88,0.64,0.86,0.57,7.39
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,6,500,1,0.67,0.9,0.58,0.82,0.55,3.92
Tetrad,CPC Fisher Z,-,0.01,500,6,500,0.99,0.75,0.99,0.52,0.86,0.58,16.45
Tetrad,CPC Fisher Z,-,0.001,500,6,500,1,0.68,0.99,0.4,0.82,0.49,6.27
Tetrad,CPC-Stable Fisher Z,-,0.01,500,6,500,0.99,0.74,0.99,0.52,0.86,0.58,16.86
Tetrad,CPC-Stable Fisher Z,-,0.001,500,6,500,1,0.67,0.99,0.4,0.82,0.49,6.01
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,6,500,0.86,0.98,0.84,0.94,0.92,0.78,14.27
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,6,500,0.95,0.96,0.93,0.91,0.96,0.85,7.67
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,6,500,0.98,0.87,0.96,0.82,0.92,0.79,5.18
Tetrad,fGES (unfaith) BIC,2,-,500,6,500,0.91,0.98,0.89,0.93,0.94,0.83,4.67
Tetrad,fGES (unfaith) BIC,4,-,500,6,500,0.98,0.91,0.96,0.86,0.94,0.83,2.78
Tetrad,fGES (faith) Fisher Z,-,0.001,500,6,500,0.92,0.93,0.9,0.88,0.93,0.79,4.53
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,6,500,0.96,0.89,0.94,0.84,0.92,0.79,1.86
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,6,500,0.98,0.73,0.96,0.68,0.85,0.68,0.66
Tetrad,fGES (faith) BIC,2,-,500,6,500,0.95,0.92,0.92,0.87,0.93,0.8,1.84
Tetrad,fGES (faith) BIC,4,-,500,6,500,0.98,0.8,0.96,0.75,0.88,0.73,0.8
BN Learn,MMPC,-,0.01,500,6,500,0.99,0.73,0,0,0.85,0,25.28
BN Learn,MMPC,-,0.001,500,6,500,1,0.65,0,0,0.81,0,17.51
BN Learn,Grow Shrink,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,6,500,1,0.65,0.82,0.49,0.8,0.42,81.96
BN Learn,fIAMB,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,6,500,1,0.66,0.82,0.5,0.81,0.43,60.56
BN Learn,iIAMB,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,6,500,0,0,0,0,0,0,0
BN Learn,shPC,-,0.01,500,6,500,0.99,0.74,0,0,0.86,0,9.37
BN Learn,shPC,-,0.001,500,6,500,1,0.67,0,0,0.81,0,4.81
BN Learn,MMHC,-,-,500,6,500,0.96,0.79,0.89,0.73,0.87,0.65,61.2
BN Learn,IAMB Cor,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,6,500,0,0,0,0,0,0,0
PC Alg,PC Fisher Z,-,0.01,500,6,500,0.99,0.74,0.57,0.43,0.86,0.12,19.66
PC Alg,PC Fisher Z,-,0.001,500,6,500,1,0.67,0.57,0.38,0.82,0.1,13.2
PC Alg,PC-Stable Fisher Z,-,0.01,500,6,500,0.99,0.74,0.57,0.43,0.86,0.12,21.81
PC Alg,PC-Stable Fisher Z,-,0.001,500,6,500,1,0.67,0.57,0.38,0.82,0.1,11.24
PC Alg,CPC Fisher Z,-,0.01,500,6,500,0.99,0.74,0.99,0.52,0.86,0.58,160.61
PC Alg,CPC Fisher Z,-,0.001,500,6,500,1,0.67,0.99,0.4,0.82,0.49,93.55
PC Alg,CPC (majority) Fisher Z,-,0.01,500,6,500,0.99,0.74,0.89,0.65,0.86,0.59,224.5
PC Alg,CPC (majority) Fisher Z,-,0.001,500,6,500,1,0.67,0.93,0.59,0.82,0.59,84.43
PC Alg,GES BIC,2,-,500,6,500,0.98,0.97,0.97,0.92,0.97,0.89,41.8
PC Alg,GES BIC,4,-,500,6,500,0.99,0.89,0.98,0.84,0.94,0.83,33.51
MATLAB,PC Fisher Z,-,0.01,500,6,500,0.99,0.75,0.6,0.45,0.86,0.16,53.04
MATLAB,PC Fisher Z,-,0.001,500,6,500,1,0.68,0.6,0.4,0.82,0.14,45.74
Tetrad,PC Fisher Z,-,0.01,500,6,1000,0.99,0.85,0.69,0.57,0.91,0.32,11.13
Tetrad,PC Fisher Z,-,0.001,500,6,1000,1,0.8,0.68,0.53,0.89,0.29,5.79
Tetrad,PC-Stable Fisher Z,-,0.01,500,6,1000,0.99,0.84,0.64,0.53,0.91,0.23,15.7
Tetrad,PC-Stable Fisher Z,-,0.001,500,6,1000,1,0.79,0.62,0.48,0.89,0.2,6.37
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,6,1000,0.99,0.84,0.9,0.74,0.91,0.67,31.96
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,6,1000,1,0.79,0.91,0.7,0.89,0.65,17.17
Tetrad,CPC Fisher Z,-,0.01,500,6,1000,0.99,0.85,0.99,0.68,0.91,0.7,81.91
Tetrad,CPC Fisher Z,-,0.001,500,6,1000,1,0.8,0.99,0.58,0.89,0.63,30.85
Tetrad,CPC-Stable Fisher Z,-,0.01,500,6,1000,0.99,0.84,0.99,0.67,0.91,0.7,82.92
Tetrad,CPC-Stable Fisher Z,-,0.001,500,6,1000,1,0.79,0.99,0.58,0.89,0.63,29.51
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,6,1000,0.86,0.99,0.84,0.95,0.93,0.79,17.82
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,6,1000,0.94,0.99,0.92,0.94,0.96,0.86,11.68
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,6,1000,0.97,0.95,0.95,0.9,0.96,0.86,9.05
Tetrad,fGES (unfaith) BIC,2,-,500,6,1000,0.93,0.99,0.91,0.94,0.96,0.86,4.95
Tetrad,fGES (unfaith) BIC,4,-,500,6,1000,0.97,0.97,0.95,0.92,0.97,0.87,3.49
Tetrad,fGES (faith) Fisher Z,-,0.001,500,6,1000,0.91,0.98,0.89,0.93,0.94,0.83,6.64
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,6,1000,0.95,0.96,0.93,0.91,0.95,0.84,4.46
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,6,1000,0.97,0.87,0.95,0.82,0.92,0.78,2.13
Tetrad,fGES (faith) BIC,2,-,500,6,1000,0.95,0.96,0.92,0.91,0.95,0.84,2.85
Tetrad,fGES (faith) BIC,4,-,500,6,1000,0.97,0.9,0.95,0.85,0.93,0.81,1.39
BN Learn,MMPC,-,0.01,500,6,1000,0.99,0.83,0,0,0.91,0,71.41
BN Learn,MMPC,-,0.001,500,6,1000,1,0.78,0,0,0.88,0,44.48
BN Learn,Grow Shrink,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,6,1000,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,6,1000,0.1,0.08,0.09,0.06,0.09,0.05,-0.0099
BN Learn,iIAMB,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,6,1000,0,0,0,0,0,0,0
BN Learn,shPC,-,0.01,500,6,1000,0.99,0.84,0,0,0.91,0,24.8
BN Learn,shPC,-,0.001,500,6,1000,1,0.79,0,0,0.89,0,13.24
BN Learn,MMHC,-,-,500,6,1000,0.97,0.87,0.92,0.82,0.92,0.76,161.08
BN Learn,IAMB Cor,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,6,1000,0,0,0,0,0,0,0
PC Alg,PC Fisher Z,-,0.01,500,6,1000,0.99,0.84,0.58,0.49,0.91,0.14,48.41
PC Alg,PC Fisher Z,-,0.001,500,6,1000,1,0.79,0.57,0.45,0.89,0.11,26.29
PC Alg,PC-Stable Fisher Z,-,0.01,500,6,1000,0.99,0.84,0.58,0.49,0.91,0.14,37.9
PC Alg,PC-Stable Fisher Z,-,0.001,500,6,1000,1,0.79,0.57,0.45,0.89,0.11,21.96
PC Alg,CPC Fisher Z,-,0.01,500,6,1000,0.99,0.84,0.99,0.68,0.91,0.7,414.81
PC Alg,CPC Fisher Z,-,0.001,500,6,1000,1,0.79,0.99,0.58,0.89,0.63,288.21
PC Alg,CPC (majority) Fisher Z,-,0.01,500,6,1000,0.99,0.84,0.88,0.73,0.91,0.64,483.89
PC Alg,CPC (majority) Fisher Z,-,0.001,500,6,1000,1,0.79,0.91,0.7,0.89,0.65,256.16
PC Alg,GES BIC,2,-,500,6,1000,0.97,0.99,0.96,0.94,0.98,0.9,43.1
PC Alg,GES BIC,4,-,500,6,1000,0.98,0.96,0.97,0.91,0.97,0.88,39.69
MATLAB,PC Fisher Z,-,0.01,500,6,1000,0.99,0.85,0.6,0.51,0.92,0.18,74.29
MATLAB,PC Fisher Z,-,0.001,500,6,1000,1,0.79,0.59,0.47,0.89,0.15,64.07


==> anc/std.txt <==
Package,Algorithm,Penalty Discount,Alpha,Measured Variables,Average Degree,Sample Size,Adjacency Precision,Adjacency Recall,Arrowhead Precision,Arrowhead Recall,MCC Adjacency,MCC Arrowhead,Time
Tetrad,PC Fisher Z,-,0.01,50,2,100,0.07,0.06,0.17,0.09,0.06,0.18,0.05
Tetrad,PC Fisher Z,-,0.001,50,2,100,0.03,0.08,0.18,0.09,0.06,0.16,0.08
Tetrad,PC-Stable Fisher Z,-,0.01,50,2,100,0.06,0.06,0.18,0.1,0.06,0.19,4.99E-03
Tetrad,PC-Stable Fisher Z,-,0.001,50,2,100,0.02,0.08,0.18,0.09,0.05,0.16,3.81E-03
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,2,100,0.06,0.06,0.14,0.09,0.06,0.15,0.05
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,2,100,0.02,0.08,0.16,0.09,0.05,0.13,5.22E-03
Tetrad,CPC Fisher Z,-,0.01,50,2,100,0.07,0.06,0.04,0.1,0.06,0.09,1.43E-03
Tetrad,CPC Fisher Z,-,0.001,50,2,100,0.03,0.08,0,0.06,0.06,0.11,9.23E-03
Tetrad,CPC-Stable Fisher Z,-,0.01,50,2,100,0.06,0.06,0.04,0.1,0.06,0.1,2.94E-03
Tetrad,CPC-Stable Fisher Z,-,0.001,50,2,100,0.02,0.08,0,0.06,0.05,0.11,0.02
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,2,100,0.05,0.06,0.11,0.06,0.05,0.11,6.89E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,2,100,0.02,0.06,0.1,0.1,0.04,0.1,1.15E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,2,100,0.02,0.04,0,0.04,0.04,0.09,1.34E-03
Tetrad,fGES (unfaith) BIC,2,-,50,2,100,0.05,0.07,0.11,0.09,0.06,0.12,4.90E-03
Tetrad,fGES (unfaith) BIC,4,-,50,2,100,0.03,0.05,0.13,0.07,0.04,0.11,2.12E-03
Tetrad,fGES (faith) Fisher Z,-,0.001,50,2,100,0.04,0.05,0.11,0.06,0.04,0.1,0.03
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,2,100,0.02,0.06,0.1,0.1,0.04,0.1,0.15
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,2,100,0.02,0.04,0,0.04,0.04,0.09,6.32E-04
Tetrad,fGES (faith) BIC,2,-,50,2,100,0.05,0.07,0.11,0.09,0.06,0.12,9.54E-03
Tetrad,fGES (faith) BIC,4,-,50,2,100,0.03,0.05,0.13,0.07,0.04,0.11,9.19E-04
BN Learn,MMPC,-,0.01,50,2,100,0.06,0.06,0,0,0.05,0,0.04
BN Learn,MMPC,-,0.001,50,2,100,0.02,0.08,0,0,0.05,0,0.01
BN Learn,Grow Shrink,-,0.01,50,2,100,0.05,0.07,0.08,0.1,0.06,0.07,0.03
BN Learn,Grow Shrink,-,0.001,50,2,100,0,0.05,0.18,0.07,0.04,0.09,0.05
BN Learn,IAMB,-,0.01,50,2,100,0.04,0.06,0.1,0.1,0.04,0.08,0.01
BN Learn,IAMB,-,0.001,50,2,100,0.01,0.07,0,0.08,0.05,0.11,0.05
BN Learn,fIAMB,-,0.01,50,2,100,0.05,0.07,0.1,0.09,0.05,0.07,0.06
BN Learn,fIAMB,-,0.001,50,2,100,0.01,0.07,0,0.08,0.05,0.1,0.05
BN Learn,iIAMB,-,0.01,50,2,100,0.04,0.06,0.1,0.1,0.04,0.08,0.06
BN Learn,iIAMB,-,0.001,50,2,100,0.01,0.07,0,0.08,0.05,0.11,0.02
BN Learn,shPC,-,0.01,50,2,100,0.06,0.06,0,0,0.05,0,0.02
BN Learn,shPC,-,0.001,50,2,100,0.02,0.07,0,0,0.05,0,0.04
BN Learn,MMHC,-,-,50,2,100,0.04,0.06,0.07,0.09,0.05,0.13,0.06
BN Learn,IAMB Cor,-,0.01,50,2,100,0.04,0.06,0.1,0.1,0.04,0.08,5.79E-03
BN Learn,IAMB Cor,-,0.001,50,2,100,0.01,0.07,0,0.08,0.05,0.11,0.01
BN Learn,IAMB Mi-G,-,0.01,50,2,100,0.04,0.06,0.11,0.1,0.04,0.08,8.81E-03
BN Learn,IAMB Mi-G,-,0.001,50,2,100,0.01,0.07,0,0.08,0.05,0.11,8.45E-03
BN Learn,IAMB Mi-G-Sh,-,0.01,50,2,100,0.03,0.07,0.13,0.08,0.05,0.09,6.55E-03
BN Learn,IAMB Mi-G-Sh,-,0.001,50,2,100,0,0.08,0,0.05,0.06,0.09,6.56E-03
BN Learn,IAMB Zf,-,0.01,50,2,100,0.04,0.06,0.1,0.1,0.04,0.08,6.87E-03
BN Learn,IAMB Zf,-,0.001,50,2,100,0.01,0.07,0,0.08,0.05,0.11,0.02
PC Alg,PC Fisher Z,-,0.01,50,2,100,0.06,0.06,0.14,0.09,0.06,0.16,6.14E-03
PC Alg,PC Fisher Z,-,0.001,50,2,100,0.02,0.08,0.11,0.08,0.05,0.1,6.48E-03
PC Alg,PC-Stable Fisher Z,-,0.01,50,2,100,0.06,0.06,0.14,0.09,0.06,0.16,0.02
PC Alg,PC-Stable Fisher Z,-,0.001,50,2,100,0.02,0.08,0.11,0.08,0.05,0.1,0.03
PC Alg,CPC Fisher Z,-,0.01,50,2,100,0.06,0.06,0.05,0.09,0.06,0.09,0.04
PC Alg,CPC Fisher Z,-,0.001,50,2,100,0.02,0.08,0,0.06,0.05,0.1,0.02
PC Alg,CPC (majority) Fisher Z,-,0.01,50,2,100,0.06,0.06,0.08,0.1,0.06,0.1,0.02
PC Alg,CPC (majority) Fisher Z,-,0.001,50,2,100,0.02,0.08,0,0.09,0.05,0.12,0.02
PC Alg,GES BIC,2,-,50,2,100,0.02,0.07,0.07,0.11,0.05,0.11,7.72E-03
PC Alg,GES BIC,4,-,50,2,100,0.02,0.05,0.07,0.06,0.04,0.07,3.89E-03
MATLAB,PC Fisher Z,-,0.01,50,2,100,0.06,0.06,0.13,0.09,0.05,0.15,0.05
MATLAB,PC Fisher Z,-,0.001,50,2,100,0.02,0.08,0.09,0.08,0.05,0.1,0.11
Tetrad,PC Fisher Z,-,0.01,50,2,500,0.02,0.04,0.14,0.11,0.03,0.21,0.06
Tetrad,PC Fisher Z,-,0.001,50,2,500,6.87E-03,0.04,0.13,0.12,0.02,0.2,5.29E-03
Tetrad,PC-Stable Fisher Z,-,0.01,50,2,500,0.01,0.04,0.11,0.11,0.02,0.18,0.02
Tetrad,PC-Stable Fisher Z,-,0.001,50,2,500,6.87E-03,0.05,0.11,0.1,0.02,0.17,0.07
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,2,500,0.01,0.04,0.08,0.1,0.02,0.13,7.42E-03
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,2,500,6.87E-03,0.05,0.07,0.08,0.02,0.1,6.92E-03
Tetrad,CPC Fisher Z,-,0.01,50,2,500,0.02,0.04,0.04,0.09,0.03,0.08,0.01
Tetrad,CPC Fisher Z,-,0.001,50,2,500,6.87E-03,0.04,0.04,0.11,0.02,0.1,0.01
Tetrad,CPC-Stable Fisher Z,-,0.01,50,2,500,0.01,0.04,0.03,0.09,0.02,0.08,0.01
Tetrad,CPC-Stable Fisher Z,-,0.001,50,2,500,6.87E-03,0.05,0.04,0.11,0.02,0.1,8.36E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,2,500,0.03,0.03,0.06,0.06,0.02,0.08,6.45E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,2,500,0.01,0.03,0.06,0.06,0.02,0.09,6.47E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,2,500,0.01,0.06,0.06,0.08,0.03,0.07,3.37E-03
Tetrad,fGES (unfaith) BIC,2,-,50,2,500,0.02,0.03,0.06,0.06,0.02,0.08,5.13E-03
Tetrad,fGES (unfaith) BIC,4,-,50,2,500,0.02,0.06,0.08,0.07,0.04,0.1,3.39E-03
Tetrad,fGES (faith) Fisher Z,-,0.001,50,2,500,0.03,0.02,0.06,0.07,0.02,0.08,5.01E-03
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,2,500,0.01,0.03,0.06,0.06,0.02,0.09,5.59E-03
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,2,500,0.01,0.06,0.06,0.08,0.03,0.08,4.55E-03
Tetrad,fGES (faith) BIC,2,-,50,2,500,0.02,0.03,0.06,0.06,0.02,0.08,4.31E-03
Tetrad,fGES (faith) BIC,4,-,50,2,500,0.02,0.06,0.08,0.07,0.04,0.1,3.27E-03
BN Learn,MMPC,-,0.01,50,2,500,0.01,0.04,0,0,0.02,0,0.01
BN Learn,MMPC,-,0.001,50,2,500,0,0.04,0,0,0.02,0,6.57E-03
BN Learn,Grow Shrink,-,0.01,50,2,500,0.02,0.03,0.06,0.08,0.02,0.09,0.07
BN Learn,Grow Shrink,-,0.001,50,2,500,6.87E-03,0.05,0.06,0.1,0.03,0.11,0.04
BN Learn,IAMB,-,0.01,50,2,500,0.01,0.04,0.06,0.08,0.02,0.08,0.03
BN Learn,IAMB,-,0.001,50,2,500,6.87E-03,0.05,0.07,0.11,0.03,0.1,0.02
BN Learn,fIAMB,-,0.01,50,2,500,0.01,0.04,0.06,0.08,0.02,0.08,0.02
BN Learn,fIAMB,-,0.001,50,2,500,6.87E-03,0.04,0.07,0.1,0.02,0.1,0.03
BN Learn,iIAMB,-,0.01,50,2,500,0.01,0.04,0.06,0.08,0.02,0.08,0.02
BN Learn,iIAMB,-,0.001,50,2,500,6.87E-03,0.05,0.07,0.11,0.03,0.1,0.02
BN Learn,shPC,-,0.01,50,2,500,0.02,0.04,0,0,0.02,0,2.62E-03
BN Learn,shPC,-,0.001,50,2,500,9.49E-03,0.04,0,0,0.03,0,0.03
BN Learn,MMHC,-,-,50,2,500,0.05,0.03,0.08,0.09,0.03,0.17,0.02
BN Learn,IAMB Cor,-,0.01,50,2,500,0.01,0.04,0.06,0.08,0.02,0.08,0.02
BN Learn,IAMB Cor,-,0.001,50,2,500,6.87E-03,0.05,0.07,0.11,0.03,0.1,0.02
BN Learn,IAMB Mi-G,-,0.01,50,2,500,0.01,0.04,0.05,0.08,0.02,0.08,0.03
BN Learn,IAMB Mi-G,-,0.001,50,2,500,6.87E-03,0.05,0.08,0.11,0.03,0.11,0.02
BN Learn,IAMB Mi-G-Sh,-,0.01,50,2,500,0.01,0.04,0.07,0.09,0.02,0.1,0.03
BN Learn,IAMB Mi-G-Sh,-,0.001,50,2,500,0,0.05,0.07,0.09,0.03,0.08,0.04
BN Learn,IAMB Zf,-,0.01,50,2,500,0.01,0.04,0.06,0.08,0.02,0.08,0.04
BN Learn,IAMB Zf,-,0.001,50,2,500,6.87E-03,0.05,0.07,0.11,0.03,0.1,0.03
PC Alg,PC Fisher Z,-,0.01,50,2,500,0.01,0.04,0.05,0.05,0.02,0.06,0.01
PC Alg,PC Fisher Z,-,0.001,50,2,500,6.87E-03,0.05,0.07,0.06,0.02,0.09,0.01
PC Alg,PC-Stable Fisher Z,-,0.01,50,2,500,0.01,0.04,0.05,0.05,0.02,0.06,0.01
PC Alg,PC-Stable Fisher Z,-,0.001,50,2,500,6.87E-03,0.05,0.07,0.06,0.02,0.09,0.01
PC Alg,CPC Fisher Z,-,0.01,50,2,500,0.01,0.04,0.04,0.09,0.02,0.08,0.13
PC Alg,CPC Fisher Z,-,0.001,50,2,500,6.87E-03,0.05,0.04,0.1,0.02,0.1,0.09
PC Alg,CPC (majority) Fisher Z,-,0.01,50,2,500,0.01,0.04,0.05,0.07,0.02,0.08,0.09
PC Alg,CPC (majority) Fisher Z,-,0.001,50,2,500,6.87E-03,0.05,0.03,0.09,0.02,0.07,0.08
PC Alg,GES BIC,2,-,50,2,500,0.01,0.03,0.05,0.05,0.02,0.08,0.02
PC Alg,GES BIC,4,-,50,2,500,0,0.06,0.05,0.09,0.04,0.09,8.77E-03
MATLAB,PC Fisher Z,-,0.01,50,2,500,0.02,0.04,0.06,0.06,0.03,0.09,0.08
MATLAB,PC Fisher Z,-,0.001,50,2,500,9.49E-03,0.04,0.07,0.06,0.03,0.1,0.07
Tetrad,PC Fisher Z,-,0.01,50,2,1000,0.03,0.03,0.08,0.09,0.02,0.12,8.16E-03
Tetrad,PC Fisher Z,-,0.001,50,2,1000,0.01,0.03,0.11,0.09,0.02,0.14,7.83E-03
Tetrad,PC-Stable Fisher Z,-,0.01,50,2,1000,0.03,0.03,0.1,0.07,0.02,0.15,0.02
Tetrad,PC-Stable Fisher Z,-,0.001,50,2,1000,8.52E-03,0.03,0.12,0.08,0.02,0.18,6.98E-03
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,2,1000,0.03,0.03,0.07,0.09,0.02,0.09,0.02
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,2,1000,8.52E-03,0.03,0.07,0.09,0.02,0.11,9.28E-03
Tetrad,CPC Fisher Z,-,0.01,50,2,1000,0.03,0.03,0.03,0.11,0.02,0.09,0.04
Tetrad,CPC Fisher Z,-,0.001,50,2,1000,0.01,0.03,0.01,0.12,0.02,0.09,0.02
Tetrad,CPC-Stable Fisher Z,-,0.01,50,2,1000,0.03,0.03,0.03,0.11,0.02,0.09,0.04
Tetrad,CPC-Stable Fisher Z,-,0.001,50,2,1000,8.52E-03,0.03,0.01,0.12,0.02,0.09,0.01
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,2,1000,0.04,0.01,0.11,0.09,0.03,0.15,0.02
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,2,1000,0.03,0.01,0.09,0.08,0.02,0.13,0.01
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,2,1000,0.02,0.02,0.09,0.06,0.02,0.12,7.80E-03
Tetrad,fGES (unfaith) BIC,2,-,50,2,1000,0.03,0.01,0.09,0.08,0.02,0.13,3.65E-03
Tetrad,fGES (unfaith) BIC,4,-,50,2,1000,0.02,0.01,0.08,0.06,0.02,0.11,3.20E-03
Tetrad,fGES (faith) Fisher Z,-,0.001,50,2,1000,0.04,0.02,0.1,0.1,0.03,0.15,5.95E-03
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,2,1000,0.03,0.02,0.09,0.09,0.02,0.15,8.04E-03
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,2,1000,0.03,0.03,0.09,0.05,0.02,0.11,8.96E-03
Tetrad,fGES (faith) BIC,2,-,50,2,1000,0.03,0.02,0.1,0.09,0.03,0.15,3.83E-03
Tetrad,fGES (faith) BIC,4,-,50,2,1000,0.03,0.02,0.09,0.06,0.02,0.12,3.33E-03
BN Learn,MMPC,-,0.01,50,2,1000,0.03,0.03,0,0,0.02,0,0.03
BN Learn,MMPC,-,0.001,50,2,1000,8.52E-03,0.03,0,0,0.02,0,0.02
BN Learn,Grow Shrink,-,0.01,50,2,1000,0.02,0.02,0.07,0.08,0.02,0.09,0.1
BN Learn,Grow Shrink,-,0.001,50,2,1000,0.01,0.02,0.07,0.09,0.01,0.11,0.07
BN Learn,IAMB,-,0.01,50,2,1000,0.02,0.02,0.07,0.08,0.02,0.09,0.02
BN Learn,IAMB,-,0.001,50,2,1000,0.01,0.02,0.07,0.09,0.01,0.11,0.02
BN Learn,fIAMB,-,0.01,50,2,1000,0.02,0.02,0.07,0.08,0.02,0.09,0.02
BN Learn,fIAMB,-,0.001,50,2,1000,0.01,0.03,0.07,0.11,0.02,0.12,0.04
BN Learn,iIAMB,-,0.01,50,2,1000,0.02,0.02,0.07,0.08,0.02,0.09,0.03
BN Learn,iIAMB,-,0.001,50,2,1000,0.01,0.02,0.07,0.09,0.01,0.11,0.02
BN Learn,shPC,-,0.01,50,2,1000,0.02,0.03,0,0,0.02,0,5.50E-03
BN Learn,shPC,-,0.001,50,2,1000,0.01,0.03,0,0,0.02,0,0.02
BN Learn,MMHC,-,-,50,2,1000,0.04,0.02,0.1,0.09,0.02,0.18,0.09
BN Learn,IAMB Cor,-,0.01,50,2,1000,0.02,0.02,0.07,0.08,0.02,0.09,0.02
BN Learn,IAMB Cor,-,0.001,50,2,1000,0.01,0.02,0.07,0.09,0.01,0.11,0.02
BN Learn,IAMB Mi-G,-,0.01,50,2,1000,0.02,0.02,0.07,0.08,0.02,0.09,0.02
BN Learn,IAMB Mi-G,-,0.001,50,2,1000,0.01,0.02,0.07,0.09,0.01,0.11,0.03
BN Learn,IAMB Mi-G-Sh,-,0.01,50,2,1000,0.02,0.02,0.06,0.08,0.02,0.09,0.04
BN Learn,IAMB Mi-G-Sh,-,0.001,50,2,1000,0,0.02,0.07,0.09,0.01,0.11,0.03
BN Learn,IAMB Zf,-,0.01,50,2,1000,0.02,0.02,0.07,0.08,0.02,0.09,0.02
BN Learn,IAMB Zf,-,0.001,50,2,1000,0.01,0.02,0.07,0.09,0.01,0.11,0.02
PC Alg,PC Fisher Z,-,0.01,50,2,1000,0.03,0.03,0.09,0.09,0.02,0.15,0.03
PC Alg,PC Fisher Z,-,0.001,50,2,1000,8.52E-03,0.03,0.08,0.09,0.02,0.14,0.02
PC Alg,PC-Stable Fisher Z,-,0.01,50,2,1000,0.03,0.03,0.09,0.09,0.02,0.15,0.05
PC Alg,PC-Stable Fisher Z,-,0.001,50,2,1000,8.52E-03,0.03,0.08,0.09,0.02,0.14,0.02
PC Alg,CPC Fisher Z,-,0.01,50,2,1000,0.03,0.03,0.03,0.11,0.02,0.09,0.24
PC Alg,CPC Fisher Z,-,0.001,50,2,1000,8.52E-03,0.03,0.03,0.12,0.02,0.1,0.08
PC Alg,CPC (majority) Fisher Z,-,0.01,50,2,1000,0.03,0.03,0.04,0.07,0.02,0.07,0.13
PC Alg,CPC (majority) Fisher Z,-,0.001,50,2,1000,8.52E-03,0.03,0.04,0.09,0.02,0.08,0.11
PC Alg,GES BIC,2,-,50,2,1000,0.01,0.01,0.05,0.08,0.01,0.1,8.75E-03
PC Alg,GES BIC,4,-,50,2,1000,0.01,0.04,0.07,0.06,0.03,0.09,8.93E-03
MATLAB,PC Fisher Z,-,0.01,50,2,1000,0.03,0.03,0.1,0.08,0.02,0.16,0.1
MATLAB,PC Fisher Z,-,0.001,50,2,1000,8.52E-03,0.03,0.08,0.08,0.02,0.13,0.07
Tetrad,PC Fisher Z,-,0.01,50,4,100,0.02,0.03,0.1,0.03,0.02,0.09,3.33E-03
Tetrad,PC Fisher Z,-,0.001,50,4,100,0.02,0.02,0.14,0.03,0.01,0.11,8.23E-04
Tetrad,PC-Stable Fisher Z,-,0.01,50,4,100,0.02,0.03,0.09,0.03,0.02,0.09,1.89E-03
Tetrad,PC-Stable Fisher Z,-,0.001,50,4,100,0.02,0.03,0.15,0.03,0.02,0.12,6.32E-04
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,4,100,0.02,0.03,0.1,0.04,0.02,0.07,2.30E-03
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,4,100,0.02,0.03,0.09,0.04,0.02,0.05,7.07E-04
Tetrad,CPC Fisher Z,-,0.01,50,4,100,0.02,0.03,0.11,0.04,0.02,0.06,5.02E-03
Tetrad,CPC Fisher Z,-,0.001,50,4,100,0.02,0.02,0.06,0.02,0.01,0.03,0.03
Tetrad,CPC-Stable Fisher Z,-,0.01,50,4,100,0.02,0.03,0.11,0.04,0.02,0.06,3.50E-03
Tetrad,CPC-Stable Fisher Z,-,0.001,50,4,100,0.02,0.03,0.06,0.02,0.02,0.03,8.50E-04
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,4,100,0.04,0.06,0.09,0.08,0.05,0.12,7.58E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,4,100,0.02,0.05,0.1,0.06,0.04,0.09,6.58E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,4,100,0.02,0.03,0.17,0.03,0.03,0.06,2.70E-03
Tetrad,fGES (unfaith) BIC,2,-,50,4,100,0.05,0.06,0.1,0.08,0.06,0.14,7.00E-03
Tetrad,fGES (unfaith) BIC,4,-,50,4,100,0.03,0.05,0.1,0.06,0.04,0.08,5.28E-03
Tetrad,fGES (faith) Fisher Z,-,0.001,50,4,100,0.03,0.04,0.08,0.06,0.04,0.09,2.78E-03
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,4,100,0.02,0.03,0.11,0.05,0.03,0.09,1.94E-03
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,4,100,0.02,0.02,0.17,0.02,0.02,0.05,2.79E-03
Tetrad,fGES (faith) BIC,2,-,50,4,100,0.04,0.05,0.08,0.06,0.05,0.11,6.36E-03
Tetrad,fGES (faith) BIC,4,-,50,4,100,0.02,0.03,0.11,0.04,0.03,0.08,2.17E-03
BN Learn,MMPC,-,0.01,50,4,100,0.02,0.04,0,0,0.02,0,6.36E-03
BN Learn,MMPC,-,0.001,50,4,100,7.71E-03,0.03,0,0,0.02,0,0.02
BN Learn,Grow Shrink,-,0.01,50,4,100,0.02,0.05,0.09,0.07,0.04,0.08,0.03
BN Learn,Grow Shrink,-,0.001,50,4,100,7.71E-03,0.03,0.12,0.03,0.03,0.05,0.02
BN Learn,IAMB,-,0.01,50,4,100,0.02,0.05,0.11,0.06,0.03,0.07,0.02
BN Learn,IAMB,-,0.001,50,4,100,7.03E-03,0.04,0.17,0.03,0.03,0.08,0.02
BN Learn,fIAMB,-,0.01,50,4,100,0.02,0.05,0.08,0.05,0.03,0.07,0.02
BN Learn,fIAMB,-,0.001,50,4,100,0.01,0.05,0.14,0.04,0.04,0.06,0.03
BN Learn,iIAMB,-,0.01,50,4,100,0.02,0.05,0.11,0.06,0.03,0.07,0.02
BN Learn,iIAMB,-,0.001,50,4,100,7.03E-03,0.03,0.17,0.03,0.03,0.08,0.01
BN Learn,shPC,-,0.01,50,4,100,0.02,0.03,0,0,0.02,0,2.26E-03
BN Learn,shPC,-,0.001,50,4,100,0.02,0.03,0,0,0.02,0,3.19E-03
BN Learn,MMHC,-,-,50,4,100,0.02,0.03,0.09,0.06,0.02,0.11,0.02
BN Learn,IAMB Cor,-,0.01,50,4,100,0.02,0.05,0.11,0.06,0.03,0.07,0.02
BN Learn,IAMB Cor,-,0.001,50,4,100,7.03E-03,0.04,0.17,0.03,0.03,0.08,0.01
BN Learn,IAMB Mi-G,-,0.01,50,4,100,0.02,0.05,0.07,0.07,0.03,0.06,0.02
BN Learn,IAMB Mi-G,-,0.001,50,4,100,6.87E-03,0.04,0.18,0.02,0.03,0.07,0.02
BN Learn,IAMB Mi-G-Sh,-,0.01,50,4,100,6.08E-03,0.04,0.12,0.06,0.03,0.07,0.02
BN Learn,IAMB Mi-G-Sh,-,0.001,50,4,100,7.19E-03,0.04,0.16,0.03,0.03,0.06,0.01
BN Learn,IAMB Zf,-,0.01,50,4,100,0.02,0.05,0.11,0.06,0.03,0.07,0.02
BN Learn,IAMB Zf,-,0.001,50,4,100,7.03E-03,0.03,0.17,0.03,0.03,0.08,0.02
PC Alg,PC Fisher Z,-,0.01,50,4,100,0.02,0.03,0.08,0.05,0.02,0.08,6.90E-03
PC Alg,PC Fisher Z,-,0.001,50,4,100,0.02,0.03,0.06,0.04,0.02,0.06,4.24E-03
PC Alg,PC-Stable Fisher Z,-,0.01,50,4,100,0.02,0.03,0.08,0.05,0.02,0.08,0.02
PC Alg,PC-Stable Fisher Z,-,0.001,50,4,100,0.02,0.03,0.06,0.04,0.02,0.06,3.37E-03
PC Alg,CPC Fisher Z,-,0.01,50,4,100,0.02,0.03,0.09,0.04,0.02,0.05,0.06
PC Alg,CPC Fisher Z,-,0.001,50,4,100,0.02,0.03,0.06,0.02,0.02,0.03,0.02
PC Alg,CPC (majority) Fisher Z,-,0.01,50,4,100,0.02,0.03,0.07,0.04,0.02,0.06,0.05
PC Alg,CPC (majority) Fisher Z,-,0.001,50,4,100,0.02,0.03,0.1,0.04,0.02,0.05,0.03
PC Alg,GES BIC,2,-,50,4,100,0.02,0.05,0.08,0.07,0.04,0.1,5.75E-03
PC Alg,GES BIC,4,-,50,4,100,0.02,0.03,0.09,0.05,0.03,0.06,5.61E-03
MATLAB,PC Fisher Z,-,0.01,50,4,100,0.02,0.03,0.09,0.05,0.02,0.1,0.07
MATLAB,PC Fisher Z,-,0.001,50,4,100,0.02,0.02,0.07,0.04,0.02,0.06,0.06
Tetrad,PC Fisher Z,-,0.01,50,4,500,0.02,0.04,0.07,0.06,0.03,0.11,0.04
Tetrad,PC Fisher Z,-,0.001,50,4,500,0.01,0.03,0.07,0.05,0.02,0.09,0.03
Tetrad,PC-Stable Fisher Z,-,0.01,50,4,500,0.02,0.04,0.07,0.07,0.03,0.11,0.06
Tetrad,PC-Stable Fisher Z,-,0.001,50,4,500,0.01,0.03,0.07,0.06,0.02,0.1,0.02
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,4,500,0.02,0.04,0.05,0.03,0.03,0.07,0.02
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,4,500,0.01,0.03,0.03,0.04,0.02,0.05,0.02
Tetrad,CPC Fisher Z,-,0.01,50,4,500,0.02,0.04,0.07,0.05,0.03,0.08,0.08
Tetrad,CPC Fisher Z,-,0.001,50,4,500,0.01,0.03,0.06,0.05,0.02,0.06,0.02
Tetrad,CPC-Stable Fisher Z,-,0.01,50,4,500,0.02,0.04,0.06,0.05,0.03,0.07,0.03
Tetrad,CPC-Stable Fisher Z,-,0.001,50,4,500,0.01,0.03,0.06,0.06,0.02,0.07,0.01
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,4,500,0.08,0.03,0.12,0.06,0.06,0.17,0.04
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,4,500,0.07,0.04,0.11,0.06,0.05,0.15,0.02
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,4,500,0.04,0.05,0.08,0.06,0.04,0.11,6.11E-03
Tetrad,fGES (unfaith) BIC,2,-,50,4,500,0.06,0.03,0.09,0.06,0.05,0.13,0.02
Tetrad,fGES (unfaith) BIC,4,-,50,4,500,0.05,0.04,0.1,0.07,0.05,0.13,9.60E-03
Tetrad,fGES (faith) Fisher Z,-,0.001,50,4,500,0.08,0.04,0.12,0.06,0.06,0.17,0.03
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,4,500,0.06,0.04,0.1,0.05,0.05,0.13,0.02
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,4,500,0.03,0.04,0.08,0.05,0.03,0.1,0.01
Tetrad,fGES (faith) BIC,2,-,50,4,500,0.06,0.04,0.08,0.05,0.05,0.12,0.02
Tetrad,fGES (faith) BIC,4,-,50,4,500,0.04,0.04,0.08,0.06,0.03,0.11,8.72E-03
BN Learn,MMPC,-,0.01,50,4,500,0.02,0.04,0,0,0.03,0,0.02
BN Learn,MMPC,-,0.001,50,4,500,0.01,0.03,0,0,0.02,0,0.02
BN Learn,Grow Shrink,-,0.01,50,4,500,0.01,0.04,0.07,0.07,0.03,0.11,0.41
BN Learn,Grow Shrink,-,0.001,50,4,500,4.39E-03,0.04,0.08,0.06,0.03,0.1,0.16
BN Learn,IAMB,-,0.01,50,4,500,0.01,0.04,0.04,0.04,0.03,0.06,0.13
BN Learn,IAMB,-,0.001,50,4,500,4.39E-03,0.05,0.05,0.05,0.03,0.07,0.08
BN Learn,fIAMB,-,0.01,50,4,500,0.01,0.05,0.06,0.07,0.03,0.1,0.38
BN Learn,fIAMB,-,0.001,50,4,500,5.78E-03,0.04,0.05,0.05,0.03,0.08,0.1
BN Learn,iIAMB,-,0.01,50,4,500,0.02,0.04,0.05,0.04,0.03,0.07,0.14
BN Learn,iIAMB,-,0.001,50,4,500,4.45E-03,0.04,0.05,0.04,0.03,0.07,0.06
BN Learn,shPC,-,0.01,50,4,500,0.02,0.04,0,0,0.03,0,8.38E-03
BN Learn,shPC,-,0.001,50,4,500,0.01,0.03,0,0,0.02,0,0.03
BN Learn,MMHC,-,-,50,4,500,0.02,0.04,0.06,0.06,0.03,0.11,0.09
BN Learn,IAMB Cor,-,0.01,50,4,500,0.01,0.04,0.04,0.04,0.03,0.06,0.13
BN Learn,IAMB Cor,-,0.001,50,4,500,4.39E-03,0.05,0.05,0.05,0.03,0.07,0.06
BN Learn,IAMB Mi-G,-,0.01,50,4,500,8.99E-03,0.04,0.04,0.04,0.03,0.06,0.12
BN Learn,IAMB Mi-G,-,0.001,50,4,500,4.39E-03,0.04,0.05,0.05,0.03,0.06,0.07
BN Learn,IAMB Mi-G-Sh,-,0.01,50,4,500,6.73E-03,0.05,0.05,0.07,0.03,0.09,0.12
BN Learn,IAMB Mi-G-Sh,-,0.001,50,4,500,4.45E-03,0.04,0.06,0.06,0.02,0.09,0.07
BN Learn,IAMB Zf,-,0.01,50,4,500,0.01,0.04,0.04,0.04,0.03,0.06,0.12
BN Learn,IAMB Zf,-,0.001,50,4,500,4.39E-03,0.04,0.05,0.05,0.03,0.07,0.05
PC Alg,PC Fisher Z,-,0.01,50,4,500,0.02,0.04,0.08,0.05,0.03,0.12,0.06
PC Alg,PC Fisher Z,-,0.001,50,4,500,0.01,0.03,0.08,0.05,0.02,0.11,0.03
PC Alg,PC-Stable Fisher Z,-,0.01,50,4,500,0.02,0.04,0.08,0.05,0.03,0.12,0.06
PC Alg,PC-Stable Fisher Z,-,0.001,50,4,500,0.01,0.03,0.08,0.05,0.02,0.11,0.04
PC Alg,CPC Fisher Z,-,0.01,50,4,500,0.02,0.04,0.06,0.04,0.03,0.07,0.45
PC Alg,CPC Fisher Z,-,0.001,50,4,500,0.01,0.03,0.06,0.06,0.02,0.07,0.14
PC Alg,CPC (majority) Fisher Z,-,0.01,50,4,500,0.02,0.04,0.06,0.04,0.03,0.08,0.28
PC Alg,CPC (majority) Fisher Z,-,0.001,50,4,500,0.01,0.03,0.04,0.04,0.02,0.05,0.23
PC Alg,GES BIC,2,-,50,4,500,0.06,0.05,0.1,0.07,0.06,0.15,0.04
PC Alg,GES BIC,4,-,50,4,500,0.03,0.05,0.08,0.06,0.04,0.12,0.02
MATLAB,PC Fisher Z,-,0.01,50,4,500,0.02,0.04,0.09,0.06,0.03,0.14,0.12
MATLAB,PC Fisher Z,-,0.001,50,4,500,0.01,0.03,0.09,0.06,0.02,0.14,0.11
Tetrad,PC Fisher Z,-,0.01,50,4,1000,0.01,0.04,0.11,0.08,0.03,0.17,0.07
Tetrad,PC Fisher Z,-,0.001,50,4,1000,0.01,0.04,0.11,0.09,0.03,0.18,0.02
Tetrad,PC-Stable Fisher Z,-,0.01,50,4,1000,8.95E-03,0.04,0.11,0.1,0.03,0.19,0.04
Tetrad,PC-Stable Fisher Z,-,0.001,50,4,1000,5.84E-03,0.04,0.12,0.1,0.03,0.19,0.06
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,4,1000,8.95E-03,0.04,0.05,0.06,0.03,0.09,0.06
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,4,1000,5.84E-03,0.04,0.06,0.07,0.03,0.1,0.08
Tetrad,CPC Fisher Z,-,0.01,50,4,1000,0.01,0.04,0.05,0.04,0.03,0.06,0.11
Tetrad,CPC Fisher Z,-,0.001,50,4,1000,0.01,0.04,0.05,0.04,0.03,0.06,0.07
Tetrad,CPC-Stable Fisher Z,-,0.01,50,4,1000,8.95E-03,0.04,0.05,0.05,0.03,0.07,0.21
Tetrad,CPC-Stable Fisher Z,-,0.001,50,4,1000,5.84E-03,0.04,0.05,0.04,0.03,0.06,0.12
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,4,1000,0.11,0.02,0.17,0.06,0.07,0.22,0.06
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,4,1000,0.1,0.02,0.16,0.06,0.06,0.2,0.05
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,4,1000,0.07,0.03,0.14,0.06,0.05,0.19,0.03
Tetrad,fGES (unfaith) BIC,2,-,50,4,1000,0.1,0.02,0.16,0.06,0.07,0.21,0.03
Tetrad,fGES (unfaith) BIC,4,-,50,4,1000,0.07,0.02,0.13,0.06,0.05,0.18,0.02
Tetrad,fGES (faith) Fisher Z,-,0.001,50,4,1000,0.11,0.02,0.17,0.06,0.07,0.22,0.05
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,4,1000,0.1,0.02,0.16,0.06,0.07,0.2,0.04
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,4,1000,0.07,0.04,0.14,0.06,0.05,0.19,0.02
Tetrad,fGES (faith) BIC,2,-,50,4,1000,0.1,0.02,0.16,0.06,0.07,0.21,0.03
Tetrad,fGES (faith) BIC,4,-,50,4,1000,0.08,0.03,0.15,0.06,0.05,0.19,0.01
BN Learn,MMPC,-,0.01,50,4,1000,0.01,0.04,0,0,0.03,0,0.07
BN Learn,MMPC,-,0.001,50,4,1000,6.38E-03,0.05,0,0,0.03,0,0.07
BN Learn,Grow Shrink,-,0.01,50,4,1000,5.49E-03,0.02,0.06,0.04,0.01,0.08,1.73
BN Learn,Grow Shrink,-,0.001,50,4,1000,4.93E-03,0.02,0.05,0.03,0.01,0.07,0.79
BN Learn,IAMB,-,0.01,50,4,1000,5.49E-03,0.02,0.07,0.04,0.01,0.09,1.35
BN Learn,IAMB,-,0.001,50,4,1000,7.77E-03,0.03,0.05,0.04,0.02,0.07,0.38
BN Learn,fIAMB,-,0.01,50,4,1000,4.66E-03,0.03,0.05,0.04,0.01,0.07,5.18
BN Learn,fIAMB,-,0.001,50,4,1000,7.92E-03,0.02,0.05,0.03,0.01,0.08,0.38
BN Learn,iIAMB,-,0.01,50,4,1000,5.49E-03,0.02,0.06,0.04,0.01,0.09,1.73
BN Learn,iIAMB,-,0.001,50,4,1000,7.77E-03,0.03,0.05,0.04,0.02,0.07,0.37
BN Learn,shPC,-,0.01,50,4,1000,6.48E-03,0.04,0,0,0.03,0,0.04
BN Learn,shPC,-,0.001,50,4,1000,8.30E-03,0.04,0,0,0.03,0,0.06
BN Learn,MMHC,-,-,50,4,1000,0.01,0.04,0.09,0.08,0.02,0.16,0.16
BN Learn,IAMB Cor,-,0.01,50,4,1000,5.49E-03,0.02,0.07,0.04,0.01,0.09,1.56
BN Learn,IAMB Cor,-,0.001,50,4,1000,7.77E-03,0.03,0.05,0.04,0.02,0.07,0.34
BN Learn,IAMB Mi-G,-,0.01,50,4,1000,5.49E-03,0.02,0.07,0.04,0.01,0.09,1.86
BN Learn,IAMB Mi-G,-,0.001,50,4,1000,7.77E-03,0.03,0.05,0.04,0.02,0.08,0.32
BN Learn,IAMB Mi-G-Sh,-,0.01,50,4,1000,4.85E-03,0.03,0.06,0.05,0.02,0.09,1.9
BN Learn,IAMB Mi-G-Sh,-,0.001,50,4,1000,0,0.03,0.04,0.03,0.02,0.06,0.53
BN Learn,IAMB Zf,-,0.01,50,4,1000,5.49E-03,0.02,0.07,0.04,0.01,0.09,1.65
BN Learn,IAMB Zf,-,0.001,50,4,1000,7.77E-03,0.03,0.05,0.04,0.02,0.07,0.32
PC Alg,PC Fisher Z,-,0.01,50,4,1000,8.95E-03,0.04,0.08,0.08,0.03,0.13,0.13
PC Alg,PC Fisher Z,-,0.001,50,4,1000,5.84E-03,0.04,0.08,0.08,0.03,0.13,0.07
PC Alg,PC-Stable Fisher Z,-,0.01,50,4,1000,8.95E-03,0.04,0.08,0.08,0.03,0.13,0.15
PC Alg,PC-Stable Fisher Z,-,0.001,50,4,1000,5.84E-03,0.04,0.08,0.08,0.03,0.13,0.07
PC Alg,CPC Fisher Z,-,0.01,50,4,1000,8.95E-03,0.04,0.05,0.05,0.03,0.07,0.85
PC Alg,CPC Fisher Z,-,0.001,50,4,1000,5.84E-03,0.04,0.05,0.04,0.03,0.06,0.67
PC Alg,CPC (majority) Fisher Z,-,0.01,50,4,1000,8.95E-03,0.04,0.05,0.06,0.03,0.09,0.62
PC Alg,CPC (majority) Fisher Z,-,0.001,50,4,1000,5.84E-03,0.04,0.05,0.06,0.03,0.08,0.7
PC Alg,GES BIC,2,-,50,4,1000,0.07,0.03,0.12,0.06,0.05,0.17,0.06
PC Alg,GES BIC,4,-,50,4,1000,0.05,0.03,0.11,0.06,0.04,0.16,0.02
MATLAB,PC Fisher Z,-,0.01,50,4,1000,0.01,0.04,0.07,0.08,0.03,0.12,0.15
MATLAB,PC Fisher Z,-,0.001,50,4,1000,0.01,0.04,0.08,0.08,0.03,0.14,0.12
Tetrad,PC Fisher Z,-,0.01,50,6,100,0.03,0.02,0.08,0.03,0.03,0.07,1.34E-03
Tetrad,PC Fisher Z,-,0.001,50,6,100,0.03,0.02,0.08,0.02,0.02,0.05,9.49E-04
Tetrad,PC-Stable Fisher Z,-,0.01,50,6,100,0.02,0.03,0.09,0.02,0.03,0.07,2.72E-03
Tetrad,PC-Stable Fisher Z,-,0.001,50,6,100,0.02,0.02,0.09,0.02,0.03,0.06,1.57E-03
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,6,100,0.02,0.03,0.07,0.04,0.03,0.06,2.79E-03
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,6,100,0.02,0.02,0.1,0.02,0.03,0.05,3.35E-03
Tetrad,CPC Fisher Z,-,0.01,50,6,100,0.03,0.02,0.1,0.03,0.03,0.05,2.71E-03
Tetrad,CPC Fisher Z,-,0.001,50,6,100,0.03,0.02,0,0.02,0.02,0.06,5.11E-03
Tetrad,CPC-Stable Fisher Z,-,0.01,50,6,100,0.02,0.03,0.11,0.03,0.03,0.05,5.21E-03
Tetrad,CPC-Stable Fisher Z,-,0.001,50,6,100,0.02,0.02,0,0.02,0.03,0.06,2.59E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,6,100,0.05,0.06,0.09,0.08,0.05,0.12,7.76E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,6,100,0.05,0.05,0.09,0.07,0.05,0.11,9.24E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,6,100,0.04,0.05,0.1,0.05,0.05,0.06,5.78E-03
Tetrad,fGES (unfaith) BIC,2,-,50,6,100,0.06,0.06,0.09,0.08,0.07,0.13,0.01
Tetrad,fGES (unfaith) BIC,4,-,50,6,100,0.04,0.03,0.07,0.05,0.04,0.08,4.40E-03
Tetrad,fGES (faith) Fisher Z,-,0.001,50,6,100,0.04,0.04,0.09,0.06,0.04,0.11,4.27E-03
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,6,100,0.05,0.03,0.1,0.05,0.04,0.11,6.07E-03
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,6,100,0.04,0.04,0.1,0.03,0.05,0.05,1.95E-03
Tetrad,fGES (faith) BIC,2,-,50,6,100,0.06,0.05,0.09,0.07,0.05,0.12,4.90E-03
Tetrad,fGES (faith) BIC,4,-,50,6,100,0.04,0.03,0.07,0.04,0.03,0.07,4.03E-03
BN Learn,MMPC,-,0.01,50,6,100,0.02,0.02,0,0,0.02,0,8.40E-03
BN Learn,MMPC,-,0.001,50,6,100,0.03,0.02,0,0,0.03,0,5.18E-03
BN Learn,Grow Shrink,-,0.01,50,6,100,0.03,0.03,0.12,0.06,0.04,0.09,0.03
BN Learn,Grow Shrink,-,0.001,50,6,100,0.02,0.03,0.13,0.05,0.03,0.07,0.02
BN Learn,IAMB,-,0.01,50,6,100,0.01,0.03,0.12,0.05,0.02,0.09,0.02
BN Learn,IAMB,-,0.001,50,6,100,0.02,0.03,0.12,0.06,0.03,0.07,0.05
BN Learn,fIAMB,-,0.01,50,6,100,0.02,0.03,0.08,0.05,0.03,0.08,0.03
BN Learn,fIAMB,-,0.001,50,6,100,0.02,0.02,0.16,0.04,0.02,0.07,0.03
BN Learn,iIAMB,-,0.01,50,6,100,0.01,0.03,0.11,0.05,0.03,0.08,0.02
BN Learn,iIAMB,-,0.001,50,6,100,0.02,0.02,0.15,0.05,0.02,0.07,0.01
BN Learn,shPC,-,0.01,50,6,100,0.03,0.03,0,0,0.03,0,4.05E-03
BN Learn,shPC,-,0.001,50,6,100,0.02,0.02,0,0,0.03,0,2.63E-03
BN Learn,MMHC,-,-,50,6,100,0.02,0.02,0.08,0.03,0.02,0.08,0.05
BN Learn,IAMB Cor,-,0.01,50,6,100,0.01,0.03,0.12,0.05,0.02,0.09,0.02
BN Learn,IAMB Cor,-,0.001,50,6,100,0.02,0.03,0.12,0.06,0.03,0.07,9.45E-03
BN Learn,IAMB Mi-G,-,0.01,50,6,100,0.02,0.03,0.1,0.05,0.02,0.08,0.03
BN Learn,IAMB Mi-G,-,0.001,50,6,100,0.02,0.03,0.12,0.06,0.03,0.07,0.01
BN Learn,IAMB Mi-G-Sh,-,0.01,50,6,100,0.02,0.02,0.09,0.06,0.02,0.07,0.03
BN Learn,IAMB Mi-G-Sh,-,0.001,50,6,100,0.01,0.02,0,0.04,0.02,0.05,8.51E-03
BN Learn,IAMB Zf,-,0.01,50,6,100,0.01,0.03,0.12,0.05,0.02,0.09,0.05
BN Learn,IAMB Zf,-,0.001,50,6,100,0.02,0.02,0.13,0.05,0.03,0.07,9.59E-03
PC Alg,PC Fisher Z,-,0.01,50,6,100,0.02,0.03,0.09,0.04,0.03,0.08,0.04
PC Alg,PC Fisher Z,-,0.001,50,6,100,0.02,0.02,0.11,0.02,0.03,0.07,0.01
PC Alg,PC-Stable Fisher Z,-,0.01,50,6,100,0.02,0.03,0.09,0.04,0.03,0.08,0.05
PC Alg,PC-Stable Fisher Z,-,0.001,50,6,100,0.02,0.02,0.11,0.02,0.03,0.07,0.01
PC Alg,CPC Fisher Z,-,0.01,50,6,100,0.02,0.03,0.12,0.03,0.03,0.05,0.21
PC Alg,CPC Fisher Z,-,0.001,50,6,100,0.02,0.02,0,0.02,0.03,0.06,0.03
PC Alg,CPC (majority) Fisher Z,-,0.01,50,6,100,0.02,0.03,0.06,0.04,0.03,0.05,0.05
PC Alg,CPC (majority) Fisher Z,-,0.001,50,6,100,0.02,0.02,0.1,0.02,0.03,0.05,0.08
PC Alg,GES BIC,2,-,50,6,100,0.05,0.06,0.09,0.07,0.06,0.12,0.04
PC Alg,GES BIC,4,-,50,6,100,0.04,0.04,0.1,0.04,0.04,0.07,0.01
MATLAB,PC Fisher Z,-,0.01,50,6,100,0.03,0.03,0.07,0.04,0.03,0.06,0.1
MATLAB,PC Fisher Z,-,0.001,50,6,100,0.02,0.02,0.12,0.03,0.02,0.08,0.06
Tetrad,PC Fisher Z,-,0.01,50,6,500,0.04,0.04,0.05,0.04,0.04,0.07,0.01
Tetrad,PC Fisher Z,-,0.001,50,6,500,0.04,0.03,0.07,0.04,0.03,0.08,0.01
Tetrad,PC-Stable Fisher Z,-,0.01,50,6,500,0.03,0.04,0.07,0.04,0.04,0.09,0.1
Tetrad,PC-Stable Fisher Z,-,0.001,50,6,500,0.03,0.03,0.07,0.04,0.04,0.08,0.02
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,6,500,0.03,0.04,0.1,0.07,0.04,0.13,0.02
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,6,500,0.03,0.03,0.07,0.05,0.04,0.08,0.09
Tetrad,CPC Fisher Z,-,0.01,50,6,500,0.04,0.04,0.05,0.06,0.04,0.07,0.12
Tetrad,CPC Fisher Z,-,0.001,50,6,500,0.04,0.03,0.04,0.04,0.03,0.04,0.02
Tetrad,CPC-Stable Fisher Z,-,0.01,50,6,500,0.03,0.04,0.05,0.06,0.04,0.07,0.06
Tetrad,CPC-Stable Fisher Z,-,0.001,50,6,500,0.03,0.03,0.05,0.05,0.04,0.05,0.01
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,6,500,0.09,0.04,0.12,0.08,0.08,0.18,0.17
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,6,500,0.08,0.05,0.11,0.09,0.07,0.18,0.11
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,6,500,0.06,0.05,0.1,0.07,0.06,0.14,0.04
Tetrad,fGES (unfaith) BIC,2,-,50,6,500,0.08,0.05,0.11,0.09,0.07,0.18,0.12
Tetrad,fGES (unfaith) BIC,4,-,50,6,500,0.06,0.04,0.09,0.06,0.05,0.13,0.05
Tetrad,fGES (faith) Fisher Z,-,0.001,50,6,500,0.08,0.05,0.12,0.08,0.08,0.18,0.18
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,6,500,0.08,0.05,0.11,0.09,0.07,0.17,0.11
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,6,500,0.06,0.04,0.1,0.06,0.05,0.13,0.03
Tetrad,fGES (faith) BIC,2,-,50,6,500,0.08,0.05,0.11,0.09,0.07,0.18,0.12
Tetrad,fGES (faith) BIC,4,-,50,6,500,0.06,0.03,0.09,0.05,0.04,0.12,0.04
BN Learn,MMPC,-,0.01,50,6,500,0.03,0.03,0,0,0.03,0,0.06
BN Learn,MMPC,-,0.001,50,6,500,0.02,0.04,0,0,0.04,0,0.08
BN Learn,Grow Shrink,-,0.01,50,6,500,5.73E-03,0.05,0.04,0.05,0.03,0.06,3.59
BN Learn,Grow Shrink,-,0.001,50,6,500,5.77E-03,0.03,0.05,0.04,0.02,0.07,0.41
BN Learn,IAMB,-,0.01,50,6,500,5.03E-03,0.04,0.07,0.06,0.02,0.09,0.76
BN Learn,IAMB,-,0.001,50,6,500,5.14E-03,0.04,0.04,0.04,0.03,0.05,0.15
BN Learn,fIAMB,-,0.01,50,6,500,5.58E-03,0.04,0.04,0.04,0.03,0.06,1.52
BN Learn,fIAMB,-,0.001,50,6,500,5.63E-03,0.03,0.05,0.04,0.02,0.06,0.29
BN Learn,iIAMB,-,0.01,50,6,500,5.00E-03,0.04,0.05,0.05,0.02,0.07,0.74
BN Learn,iIAMB,-,0.001,50,6,500,5.04E-03,0.03,0.03,0.04,0.02,0.05,0.09
BN Learn,shPC,-,0.01,50,6,500,0.03,0.04,0,0,0.03,0,0.03
BN Learn,shPC,-,0.001,50,6,500,0.03,0.04,0,0,0.04,0,0.07
BN Learn,MMHC,-,-,50,6,500,0.03,0.04,0.04,0.04,0.04,0.06,0.19
BN Learn,IAMB Cor,-,0.01,50,6,500,5.03E-03,0.04,0.07,0.06,0.02,0.09,0.93
BN Learn,IAMB Cor,-,0.001,50,6,500,5.14E-03,0.04,0.04,0.04,0.03,0.05,0.1
BN Learn,IAMB Mi-G,-,0.01,50,6,500,5.01E-03,0.04,0.07,0.06,0.02,0.09,1.65
BN Learn,IAMB Mi-G,-,0.001,50,6,500,5.06E-03,0.04,0.05,0.04,0.03,0.06,0.12
BN Learn,IAMB Mi-G-Sh,-,0.01,50,6,500,6.26E-03,0.03,0.05,0.05,0.02,0.07,0.91
BN Learn,IAMB Mi-G-Sh,-,0.001,50,6,500,3.59E-03,0.03,0.03,0.03,0.02,0.04,0.18
BN Learn,IAMB Zf,-,0.01,50,6,500,5.03E-03,0.04,0.07,0.06,0.02,0.09,0.81
BN Learn,IAMB Zf,-,0.001,50,6,500,5.10E-03,0.04,0.04,0.03,0.03,0.05,0.11
PC Alg,PC Fisher Z,-,0.01,50,6,500,0.03,0.04,0.08,0.06,0.04,0.1,0.25
PC Alg,PC Fisher Z,-,0.001,50,6,500,0.03,0.03,0.09,0.06,0.04,0.11,0.08
PC Alg,PC-Stable Fisher Z,-,0.01,50,6,500,0.03,0.04,0.08,0.06,0.04,0.1,0.14
PC Alg,PC-Stable Fisher Z,-,0.001,50,6,500,0.03,0.03,0.09,0.06,0.04,0.11,0.08
PC Alg,CPC Fisher Z,-,0.01,50,6,500,0.03,0.04,0.04,0.05,0.04,0.05,0.7
PC Alg,CPC Fisher Z,-,0.001,50,6,500,0.03,0.03,0.04,0.04,0.04,0.03,0.27
PC Alg,CPC (majority) Fisher Z,-,0.01,50,6,500,0.03,0.04,0.08,0.07,0.04,0.11,0.49
PC Alg,CPC (majority) Fisher Z,-,0.001,50,6,500,0.03,0.03,0.06,0.05,0.04,0.08,0.32
PC Alg,GES BIC,2,-,50,6,500,0.07,0.05,0.1,0.07,0.06,0.15,0.07
PC Alg,GES BIC,4,-,50,6,500,0.05,0.07,0.1,0.08,0.06,0.15,0.03
MATLAB,PC Fisher Z,-,0.01,50,6,500,0.04,0.04,0.08,0.06,0.04,0.11,0.21
MATLAB,PC Fisher Z,-,0.001,50,6,500,0.04,0.03,0.09,0.05,0.03,0.11,0.18
Tetrad,PC Fisher Z,-,0.01,50,6,1000,0.04,0.05,0.09,0.06,0.05,0.12,0.06
Tetrad,PC Fisher Z,-,0.001,50,6,1000,0.03,0.04,0.08,0.06,0.04,0.11,0.07
Tetrad,PC-Stable Fisher Z,-,0.01,50,6,1000,0.02,0.05,0.09,0.07,0.04,0.12,0.08
Tetrad,PC-Stable Fisher Z,-,0.001,50,6,1000,0.02,0.05,0.08,0.06,0.04,0.11,0.02
Tetrad,PC-Stable-Max Fisher Z,-,0.01,50,6,1000,0.02,0.05,0.06,0.06,0.04,0.08,0.07
Tetrad,PC-Stable-Max Fisher Z,-,0.001,50,6,1000,0.02,0.05,0.07,0.06,0.04,0.09,0.08
Tetrad,CPC Fisher Z,-,0.01,50,6,1000,0.04,0.05,0.05,0.06,0.05,0.07,0.29
Tetrad,CPC Fisher Z,-,0.001,50,6,1000,0.03,0.04,0.04,0.06,0.04,0.06,0.13
Tetrad,CPC-Stable Fisher Z,-,0.01,50,6,1000,0.02,0.05,0.04,0.07,0.04,0.06,0.21
Tetrad,CPC-Stable Fisher Z,-,0.001,50,6,1000,0.02,0.05,0.04,0.07,0.04,0.07,0.07
Tetrad,fGES (unfaith) Fisher Z,-,0.001,50,6,1000,0.13,0.04,0.17,0.13,0.11,0.28,1.27
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,50,6,1000,0.14,0.04,0.17,0.13,0.11,0.28,0.99
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,50,6,1000,0.1,0.06,0.15,0.13,0.09,0.24,0.23
Tetrad,fGES (unfaith) BIC,2,-,50,6,1000,0.14,0.04,0.17,0.13,0.11,0.28,0.93
Tetrad,fGES (unfaith) BIC,4,-,50,6,1000,0.11,0.06,0.15,0.12,0.1,0.25,0.28
Tetrad,fGES (faith) Fisher Z,-,0.001,50,6,1000,0.14,0.04,0.17,0.13,0.11,0.28,1.23
Tetrad,fGES (faith) Fisher Z,-,0.0001,50,6,1000,0.14,0.05,0.17,0.13,0.11,0.28,1.01
Tetrad,fGES (faith) Fisher Z,-,0.00000001,50,6,1000,0.1,0.06,0.14,0.12,0.09,0.22,0.22
Tetrad,fGES (faith) BIC,2,-,50,6,1000,0.14,0.05,0.17,0.13,0.11,0.28,0.99
Tetrad,fGES (faith) BIC,4,-,50,6,1000,0.1,0.06,0.14,0.12,0.09,0.23,0.24
BN Learn,MMPC,-,0.01,50,6,1000,0.02,0.05,0,0,0.04,0,0.17
BN Learn,MMPC,-,0.001,50,6,1000,0.02,0.04,0,0,0.04,0,0.06
BN Learn,Grow Shrink,-,0.01,50,6,1000,0.31,0.19,0.2,0.11,0.24,0.05,11.02
BN Learn,Grow Shrink,-,0.001,50,6,1000,0.32,0.18,0.19,0.09,0.23,0.03,7.38
BN Learn,IAMB,-,0.01,50,6,1000,0.31,0.19,0.18,0.1,0.24,0.03,3.26
BN Learn,IAMB,-,0.001,50,6,1000,7.48E-03,0.05,0.05,0.05,0.03,0.07,12.08
BN Learn,fIAMB,-,0.01,50,6,1000,7.69E-03,0.06,0.07,0.08,0.04,0.1,68.54
BN Learn,fIAMB,-,0.001,50,6,1000,8.59E-03,0.05,0.08,0.06,0.03,0.1,9.59
BN Learn,iIAMB,-,0.01,50,6,1000,9.49E-03,0.05,0.09,0.07,0.03,0.12,247.67
BN Learn,iIAMB,-,0.001,50,6,1000,7.53E-03,0.05,0.06,0.06,0.03,0.09,7.39
BN Learn,shPC,-,0.01,50,6,1000,0.03,0.06,0,0,0.05,0,0.05
BN Learn,shPC,-,0.001,50,6,1000,0.02,0.05,0,0,0.04,0,0.09
BN Learn,MMHC,-,-,50,6,1000,0.02,0.05,0.06,0.07,0.03,0.1,0.36
BN Learn,IAMB Cor,-,0.01,50,6,1000,6.76E-03,0.05,0.09,0.07,0.03,0.13,186.4
BN Learn,IAMB Cor,-,0.001,50,6,1000,7.48E-03,0.05,0.05,0.05,0.03,0.07,10.55
BN Learn,IAMB Mi-G,-,0.01,50,6,1000,7.04E-03,0.05,0.09,0.07,0.04,0.12,178.62
BN Learn,IAMB Mi-G,-,0.001,50,6,1000,7.50E-03,0.05,0.05,0.05,0.03,0.07,12.3
BN Learn,IAMB Mi-G-Sh,-,0.01,50,6,1000,9.27E-03,0.05,0.08,0.07,0.04,0.11,43.87
BN Learn,IAMB Mi-G-Sh,-,0.001,50,6,1000,5.30E-03,0.04,0.07,0.06,0.03,0.09,3.84
BN Learn,IAMB Zf,-,0.01,50,6,1000,6.76E-03,0.05,0.09,0.07,0.03,0.13,183.57
BN Learn,IAMB Zf,-,0.001,50,6,1000,7.48E-03,0.05,0.05,0.05,0.03,0.07,11.74
PC Alg,PC Fisher Z,-,0.01,50,6,1000,0.02,0.05,0.07,0.04,0.04,0.09,0.3
PC Alg,PC Fisher Z,-,0.001,50,6,1000,0.02,0.05,0.07,0.04,0.04,0.09,0.1
PC Alg,PC-Stable Fisher Z,-,0.01,50,6,1000,0.02,0.05,0.07,0.04,0.04,0.09,0.22
PC Alg,PC-Stable Fisher Z,-,0.001,50,6,1000,0.02,0.05,0.07,0.04,0.04,0.09,0.09
PC Alg,CPC Fisher Z,-,0.01,50,6,1000,0.02,0.05,0.05,0.07,0.04,0.08,1.36
PC Alg,CPC Fisher Z,-,0.001,50,6,1000,0.02,0.05,0.06,0.07,0.04,0.08,0.67
PC Alg,CPC (majority) Fisher Z,-,0.01,50,6,1000,0.02,0.05,0.06,0.05,0.04,0.07,1.22
PC Alg,CPC (majority) Fisher Z,-,0.001,50,6,1000,0.02,0.05,0.06,0.04,0.04,0.07,0.78
PC Alg,GES BIC,2,-,50,6,1000,0.13,0.06,0.18,0.14,0.11,0.29,0.14
PC Alg,GES BIC,4,-,50,6,1000,0.1,0.08,0.15,0.13,0.1,0.24,0.03
MATLAB,PC Fisher Z,-,0.01,50,6,1000,0.04,0.05,0.08,0.05,0.05,0.11,0.21
MATLAB,PC Fisher Z,-,0.001,50,6,1000,0.04,0.05,0.07,0.05,0.05,0.1,0.15
Tetrad,PC Fisher Z,-,0.01,100,2,100,0.02,0.05,0.1,0.06,0.03,0.11,1.51E-03
Tetrad,PC Fisher Z,-,0.001,100,2,100,0.03,0.04,0.1,0.05,0.03,0.09,0.01
Tetrad,PC-Stable Fisher Z,-,0.01,100,2,100,0.03,0.04,0.11,0.06,0.03,0.12,6.75E-04
Tetrad,PC-Stable Fisher Z,-,0.001,100,2,100,0.02,0.04,0.09,0.04,0.03,0.07,5.16E-04
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,2,100,0.03,0.04,0.11,0.05,0.03,0.09,1.51E-03
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,2,100,0.02,0.04,0.07,0.06,0.03,0.07,1.42E-03
Tetrad,CPC Fisher Z,-,0.01,100,2,100,0.02,0.05,0.05,0.06,0.03,0.06,4.14E-03
Tetrad,CPC Fisher Z,-,0.001,100,2,100,0.03,0.04,0,0.03,0.03,0.06,8.06E-03
Tetrad,CPC-Stable Fisher Z,-,0.01,100,2,100,0.03,0.04,0.03,0.06,0.03,0.06,1.10E-03
Tetrad,CPC-Stable Fisher Z,-,0.001,100,2,100,0.02,0.04,0,0.02,0.03,0.06,1.81E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,2,100,0.03,0.03,0.07,0.05,0.02,0.07,2.75E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,2,100,0.02,0.05,0.07,0.08,0.03,0.08,1.58E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,2,100,0.01,0.04,0.06,0.02,0.04,0.03,1.07E-03
Tetrad,fGES (unfaith) BIC,2,-,100,2,100,0.02,0.03,0.06,0.05,0.02,0.07,5.55E-03
Tetrad,fGES (unfaith) BIC,4,-,100,2,100,0.02,0.04,0.08,0.08,0.03,0.09,1.06E-03
Tetrad,fGES (faith) Fisher Z,-,0.001,100,2,100,0.03,0.03,0.07,0.06,0.02,0.07,2.21E-03
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,2,100,0.02,0.05,0.07,0.08,0.03,0.08,1.63E-03
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,2,100,0.01,0.04,0.06,0.02,0.04,0.03,1.29E-03
Tetrad,fGES (faith) BIC,2,-,100,2,100,0.02,0.03,0.05,0.05,0.02,0.07,2.36E-03
Tetrad,fGES (faith) BIC,4,-,100,2,100,0.02,0.04,0.08,0.08,0.03,0.09,1.48E-03
BN Learn,MMPC,-,0.01,100,2,100,0.02,0.04,0,0,0.03,0,0.02
BN Learn,MMPC,-,0.001,100,2,100,0.02,0.04,0,0,0.03,0,0.02
BN Learn,Grow Shrink,-,0.01,100,2,100,0.03,0.04,0.05,0.06,0.03,0.05,0.06
BN Learn,Grow Shrink,-,0.001,100,2,100,0.02,0.04,0.09,0.04,0.03,0.05,0.09
BN Learn,IAMB,-,0.01,100,2,100,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,2,100,0.02,0.04,0.08,0.05,0.03,0.06,0.03
BN Learn,fIAMB,-,0.01,100,2,100,0.02,0.04,0.05,0.06,0.03,0.04,0.05
BN Learn,fIAMB,-,0.001,100,2,100,0.02,0.05,0.07,0.05,0.04,0.05,0.04
BN Learn,iIAMB,-,0.01,100,2,100,0.03,0.04,0.09,0.07,0.03,0.06,0.04
BN Learn,iIAMB,-,0.001,100,2,100,0.02,0.04,0.08,0.05,0.03,0.06,0.02
BN Learn,shPC,-,0.01,100,2,100,0.02,0.04,0,0,0.03,0,6.64E-03
BN Learn,shPC,-,0.001,100,2,100,0.02,0.03,0,0,0.03,0,7.94E-03
BN Learn,MMHC,-,-,100,2,100,0.03,0.05,0.07,0.08,0.04,0.12,0.09
BN Learn,IAMB Cor,-,0.01,100,2,100,0.03,0.04,0.09,0.07,0.03,0.08,0.05
BN Learn,IAMB Cor,-,0.001,100,2,100,0.02,0.04,0.08,0.05,0.03,0.06,0.01
BN Learn,IAMB Mi-G,-,0.01,100,2,100,0.03,0.04,0.1,0.07,0.04,0.08,0.06
BN Learn,IAMB Mi-G,-,0.001,100,2,100,0.03,0.04,0.08,0.04,0.03,0.05,0.02
BN Learn,IAMB Mi-G-Sh,-,0.01,100,2,100,0.01,0.03,0.09,0.05,0.02,0.06,0.03
BN Learn,IAMB Mi-G-Sh,-,0.001,100,2,100,0.01,0.04,0,0.04,0.03,0.07,0.01
BN Learn,IAMB Zf,-,0.01,100,2,100,0.03,0.04,0.1,0.07,0.03,0.08,0.06
BN Learn,IAMB Zf,-,0.001,100,2,100,0.03,0.03,0.08,0.04,0.03,0.06,0.01
PC Alg,PC Fisher Z,-,0.01,100,2,100,0.03,0.04,0.07,0.04,0.03,0.08,0.07
PC Alg,PC Fisher Z,-,0.001,100,2,100,0.02,0.04,0.08,0.05,0.03,0.08,0.02
PC Alg,PC-Stable Fisher Z,-,0.01,100,2,100,0.03,0.04,0.07,0.04,0.03,0.08,0.02
PC Alg,PC-Stable Fisher Z,-,0.001,100,2,100,0.02,0.04,0.08,0.05,0.03,0.08,5.03E-03
PC Alg,CPC Fisher Z,-,0.01,100,2,100,0.03,0.04,0.05,0.05,0.03,0.06,0.03
PC Alg,CPC Fisher Z,-,0.001,100,2,100,0.02,0.04,0,0.03,0.03,0.04,0.03
PC Alg,CPC (majority) Fisher Z,-,0.01,100,2,100,0.03,0.04,0.07,0.06,0.03,0.05,0.03
PC Alg,CPC (majority) Fisher Z,-,0.001,100,2,100,0.02,0.04,0.02,0.06,0.03,0.07,0.06
PC Alg,GES BIC,2,-,100,2,100,0.02,0.04,0.06,0.06,0.03,0.08,0.02
PC Alg,GES BIC,4,-,100,2,100,0.01,0.05,0.05,0.04,0.04,0.05,9.19E-03
MATLAB,PC Fisher Z,-,0.01,100,2,100,0.03,0.05,0.07,0.04,0.03,0.08,0.15
MATLAB,PC Fisher Z,-,0.001,100,2,100,0.03,0.04,0.08,0.05,0.03,0.09,0.12
Tetrad,PC Fisher Z,-,0.01,100,2,500,0.02,0.02,0.07,0.06,0.02,0.11,0.02
Tetrad,PC Fisher Z,-,0.001,100,2,500,5.67E-03,0.02,0.1,0.09,0.01,0.16,6.62E-03
Tetrad,PC-Stable Fisher Z,-,0.01,100,2,500,0.02,0.02,0.06,0.07,0.02,0.1,0.01
Tetrad,PC-Stable Fisher Z,-,0.001,100,2,500,5.67E-03,0.02,0.07,0.07,0.01,0.12,4.42E-03
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,2,500,0.02,0.02,0.04,0.06,0.02,0.07,0.02
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,2,500,5.67E-03,0.02,0.03,0.07,0.01,0.08,0.06
Tetrad,CPC Fisher Z,-,0.01,100,2,500,0.02,0.02,0.02,0.07,0.02,0.06,0.02
Tetrad,CPC Fisher Z,-,0.001,100,2,500,5.67E-03,0.02,0.03,0.06,0.01,0.05,0.04
Tetrad,CPC-Stable Fisher Z,-,0.01,100,2,500,0.02,0.02,0.02,0.07,0.02,0.06,0.02
Tetrad,CPC-Stable Fisher Z,-,0.001,100,2,500,5.67E-03,0.02,0.03,0.06,0.01,0.05,0.02
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,2,500,0.02,9.66E-03,0.03,0.04,0.01,0.04,6.43E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,2,500,0.01,0.02,0.03,0.03,9.97E-03,0.03,4.79E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,2,500,0.01,0.03,0.03,0.08,0.02,0.06,4.14E-03
Tetrad,fGES (unfaith) BIC,2,-,100,2,500,0.02,0.01,0.03,0.05,0.01,0.03,4.67E-03
Tetrad,fGES (unfaith) BIC,4,-,100,2,500,0.01,0.03,0.03,0.06,0.01,0.04,3.68E-03
Tetrad,fGES (faith) Fisher Z,-,0.001,100,2,500,0.01,0.01,0.03,0.04,9.44E-03,0.04,6.41E-03
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,2,500,0.01,0.02,0.03,0.03,0.01,0.03,7.62E-03
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,2,500,7.72E-03,0.03,0.02,0.07,0.02,0.06,2.59E-03
Tetrad,fGES (faith) BIC,2,-,100,2,500,0.02,0.02,0.03,0.05,0.01,0.04,4.52E-03
Tetrad,fGES (faith) BIC,4,-,100,2,500,0.01,0.03,0.03,0.06,0.01,0.04,4.72E-03
BN Learn,MMPC,-,0.01,100,2,500,0.02,0.03,0,0,0.02,0,0.05
BN Learn,MMPC,-,0.001,100,2,500,5.75E-03,0.03,0,0,0.02,0,0.03
BN Learn,Grow Shrink,-,0.01,100,2,500,0.03,0.02,0.07,0.06,0.01,0.08,0.53
BN Learn,Grow Shrink,-,0.001,100,2,500,5.65E-03,0.03,0.05,0.09,0.01,0.07,0.19
BN Learn,IAMB,-,0.01,100,2,500,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,2,500,5.65E-03,0.02,0.06,0.09,0.01,0.07,0.16
BN Learn,fIAMB,-,0.01,100,2,500,0.02,0.02,0.07,0.06,0.01,0.07,0.05
BN Learn,fIAMB,-,0.001,100,2,500,5.65E-03,0.03,0.05,0.09,0.01,0.07,0.22
BN Learn,iIAMB,-,0.01,100,2,500,0.02,0.02,0.06,0.06,0.01,0.07,0.33
BN Learn,iIAMB,-,0.001,100,2,500,5.65E-03,0.02,0.06,0.09,0.01,0.07,0.04
BN Learn,shPC,-,0.01,100,2,500,0.02,0.02,0,0,0.02,0,0.01
BN Learn,shPC,-,0.001,100,2,500,5.68E-03,0.03,0,0,0.01,0,0.04
BN Learn,MMHC,-,-,100,2,500,0.04,0.02,0.07,0.06,0.03,0.13,0.13
BN Learn,IAMB Cor,-,0.01,100,2,500,0.02,0.02,0.06,0.06,0.01,0.07,0.13
BN Learn,IAMB Cor,-,0.001,100,2,500,5.65E-03,0.02,0.06,0.09,0.01,0.07,0.05
BN Learn,IAMB Mi-G,-,0.01,100,2,500,0.02,0.02,0.06,0.06,0.01,0.07,0.07
BN Learn,IAMB Mi-G,-,0.001,100,2,500,5.65E-03,0.02,0.06,0.09,0.01,0.07,0.04
BN Learn,IAMB Mi-G-Sh,-,0.01,100,2,500,0.02,0.02,0.05,0.06,7.38E-03,0.08,0.12
BN Learn,IAMB Mi-G-Sh,-,0.001,100,2,500,5.39E-03,0.02,0.05,0.09,0.01,0.06,0.06
BN Learn,IAMB Zf,-,0.01,100,2,500,0.02,0.02,0.06,0.06,0.01,0.07,0.08
BN Learn,IAMB Zf,-,0.001,100,2,500,5.65E-03,0.02,0.06,0.09,0.01,0.07,0.04
PC Alg,PC Fisher Z,-,0.01,100,2,500,0.02,0.02,0.06,0.03,0.02,0.09,0.17
PC Alg,PC Fisher Z,-,0.001,100,2,500,5.67E-03,0.02,0.05,0.05,0.01,0.08,0.03
PC Alg,PC-Stable Fisher Z,-,0.01,100,2,500,0.02,0.02,0.06,0.03,0.02,0.09,0.07
PC Alg,PC-Stable Fisher Z,-,0.001,100,2,500,5.67E-03,0.02,0.05,0.05,0.01,0.08,0.02
PC Alg,CPC Fisher Z,-,0.01,100,2,500,0.02,0.02,0.02,0.08,0.02,0.06,0.31
PC Alg,CPC Fisher Z,-,0.001,100,2,500,5.67E-03,0.02,0.02,0.07,0.01,0.05,0.14
PC Alg,CPC (majority) Fisher Z,-,0.01,100,2,500,0.02,0.02,0.03,0.07,0.02,0.07,0.27
PC Alg,CPC (majority) Fisher Z,-,0.001,100,2,500,5.67E-03,0.02,0.03,0.06,0.01,0.06,0.18
PC Alg,GES BIC,2,-,100,2,500,0.01,0.02,0.03,0.05,9.65E-03,0.03,0.04
PC Alg,GES BIC,4,-,100,2,500,7.50E-03,0.03,0.03,0.08,0.02,0.06,0.02
MATLAB,PC Fisher Z,-,0.01,100,2,500,0.02,0.02,0.07,0.03,0.02,0.11,0.15
MATLAB,PC Fisher Z,-,0.001,100,2,500,5.67E-03,0.02,0.05,0.04,0.01,0.07,0.09
Tetrad,PC Fisher Z,-,0.01,100,2,1000,0.03,9.66E-03,0.05,0.06,0.02,0.08,0.02
Tetrad,PC Fisher Z,-,0.001,100,2,1000,7.16E-03,0.02,0.05,0.06,8.61E-03,0.08,0.02
Tetrad,PC-Stable Fisher Z,-,0.01,100,2,1000,0.03,9.66E-03,0.07,0.06,0.02,0.1,0.08
Tetrad,PC-Stable Fisher Z,-,0.001,100,2,1000,7.16E-03,0.02,0.06,0.04,9.48E-03,0.08,9.70E-03
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,2,1000,0.03,9.66E-03,0.05,0.05,0.02,0.06,0.04
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,2,1000,7.16E-03,0.02,0.04,0.06,9.48E-03,0.06,0.02
Tetrad,CPC Fisher Z,-,0.01,100,2,1000,0.03,9.66E-03,0.01,0.07,0.02,0.06,0.09
Tetrad,CPC Fisher Z,-,0.001,100,2,1000,7.16E-03,0.02,0.01,0.05,8.61E-03,0.04,0.04
Tetrad,CPC-Stable Fisher Z,-,0.01,100,2,1000,0.03,9.66E-03,0.01,0.07,0.02,0.06,0.11
Tetrad,CPC-Stable Fisher Z,-,0.001,100,2,1000,7.16E-03,0.02,0.01,0.05,9.48E-03,0.04,0.05
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,2,1000,0.02,6.99E-03,0.03,0.07,0.01,0.06,0.02
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,2,1000,0.02,0.01,0.04,0.07,8.60E-03,0.07,0.01
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,2,1000,7.19E-03,0.02,0.04,0.05,0.01,0.06,7.04E-03
Tetrad,fGES (unfaith) BIC,2,-,100,2,1000,0.01,0.01,0.03,0.08,8.30E-03,0.07,4.96E-03
Tetrad,fGES (unfaith) BIC,4,-,100,2,1000,7.16E-03,0.02,0.04,0.06,8.97E-03,0.07,4.81E-03
Tetrad,fGES (faith) Fisher Z,-,0.001,100,2,1000,0.02,6.32E-03,0.03,0.06,9.72E-03,0.06,8.02E-03
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,2,1000,0.02,0.01,0.04,0.07,8.21E-03,0.06,5.17E-03
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,2,1000,7.24E-03,0.02,0.04,0.05,9.86E-03,0.06,5.58E-03
Tetrad,fGES (faith) BIC,2,-,100,2,1000,0.01,0.01,0.03,0.07,8.46E-03,0.06,4.48E-03
Tetrad,fGES (faith) BIC,4,-,100,2,1000,7.21E-03,0.01,0.04,0.06,8.18E-03,0.07,4.57E-03
BN Learn,MMPC,-,0.01,100,2,1000,0.03,0.01,0,0,0.01,0,0.08
BN Learn,MMPC,-,0.001,100,2,1000,7.17E-03,0.02,0,0,9.29E-03,0,0.05
BN Learn,Grow Shrink,-,0.01,100,2,1000,0.02,9.94E-03,0.05,0.07,0.01,0.06,1.44
BN Learn,Grow Shrink,-,0.001,100,2,1000,6.80E-03,0.01,0.03,0.06,6.56E-03,0.05,0.71
BN Learn,IAMB,-,0.01,100,2,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,2,1000,7.10E-03,0.01,0.03,0.04,8.50E-03,0.04,0.17
BN Learn,fIAMB,-,0.01,100,2,1000,0.02,9.19E-03,0.06,0.07,0.01,0.06,0.15
BN Learn,fIAMB,-,0.001,100,2,1000,7.08E-03,0.01,0.03,0.06,6.97E-03,0.04,0.21
BN Learn,iIAMB,-,0.01,100,2,1000,0.03,7.89E-03,0.05,0.07,0.01,0.06,0.22
BN Learn,iIAMB,-,0.001,100,2,1000,7.10E-03,0.01,0.03,0.04,8.50E-03,0.04,0.13
BN Learn,shPC,-,0.01,100,2,1000,0.03,9.49E-03,0,0,0.01,0,0.02
BN Learn,shPC,-,0.001,100,2,1000,7.15E-03,0.02,0,0,8.39E-03,0,0.07
BN Learn,MMHC,-,-,100,2,1000,0.03,7.89E-03,0.05,0.06,0.02,0.1,0.25
BN Learn,IAMB Cor,-,0.01,100,2,1000,0.03,7.89E-03,0.05,0.07,0.01,0.06,0.16
BN Learn,IAMB Cor,-,0.001,100,2,1000,7.10E-03,0.01,0.03,0.04,8.50E-03,0.04,0.11
BN Learn,IAMB Mi-G,-,0.01,100,2,1000,0.03,8.76E-03,0.05,0.07,0.02,0.06,0.18
BN Learn,IAMB Mi-G,-,0.001,100,2,1000,7.10E-03,0.01,0.03,0.04,8.50E-03,0.04,0.11
BN Learn,IAMB Mi-G-Sh,-,0.01,100,2,1000,0.02,9.66E-03,0.04,0.07,8.32E-03,0.05,0.27
BN Learn,IAMB Mi-G-Sh,-,0.001,100,2,1000,4.98E-03,0.02,0.04,0.06,9.51E-03,0.05,0.2
BN Learn,IAMB Zf,-,0.01,100,2,1000,0.03,7.89E-03,0.05,0.07,0.01,0.06,0.2
BN Learn,IAMB Zf,-,0.001,100,2,1000,7.10E-03,0.01,0.03,0.04,8.50E-03,0.04,0.11
PC Alg,PC Fisher Z,-,0.01,100,2,1000,0.03,9.66E-03,0.05,0.03,0.02,0.05,0.12
PC Alg,PC Fisher Z,-,0.001,100,2,1000,7.16E-03,0.02,0.05,0.04,9.48E-03,0.07,0.13
PC Alg,PC-Stable Fisher Z,-,0.01,100,2,1000,0.03,9.66E-03,0.05,0.03,0.02,0.05,0.09
PC Alg,PC-Stable Fisher Z,-,0.001,100,2,1000,7.16E-03,0.02,0.05,0.04,9.48E-03,0.07,0.03
PC Alg,CPC Fisher Z,-,0.01,100,2,1000,0.03,9.66E-03,5.10E-03,0.07,0.02,0.05,0.48
PC Alg,CPC Fisher Z,-,0.001,100,2,1000,7.16E-03,0.02,5.45E-03,0.05,9.48E-03,0.04,0.37
PC Alg,CPC (majority) Fisher Z,-,0.01,100,2,1000,0.03,9.66E-03,0.03,0.05,0.02,0.04,0.52
PC Alg,CPC (majority) Fisher Z,-,0.001,100,2,1000,7.16E-03,0.02,0.01,0.06,9.48E-03,0.05,0.39
PC Alg,GES BIC,2,-,100,2,1000,7.03E-03,0.01,0.04,0.07,7.85E-03,0.07,0.04
PC Alg,GES BIC,4,-,100,2,1000,5.11E-03,0.02,0.04,0.07,0.01,0.08,0.03
MATLAB,PC Fisher Z,-,0.01,100,2,1000,0.03,9.66E-03,0.05,0.02,0.02,0.05,0.14
MATLAB,PC Fisher Z,-,0.001,100,2,1000,7.16E-03,0.02,0.05,0.04,9.48E-03,0.08,0.15
Tetrad,PC Fisher Z,-,0.01,100,4,100,0.02,0.02,0.06,0.02,0.02,0.06,7.87E-03
Tetrad,PC Fisher Z,-,0.001,100,4,100,9.61E-03,0.01,0.08,0.03,0.01,0.07,6.60E-03
Tetrad,PC-Stable Fisher Z,-,0.01,100,4,100,0.02,0.02,0.07,0.03,0.02,0.07,3.75E-03
Tetrad,PC-Stable Fisher Z,-,0.001,100,4,100,0.01,0.01,0.07,0.02,0.01,0.06,1.29E-03
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,4,100,0.02,0.02,0.04,0.03,0.02,0.04,5.89E-03
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,4,100,0.01,0.01,0.08,0.02,0.01,0.05,1.83E-03
Tetrad,CPC Fisher Z,-,0.01,100,4,100,0.02,0.02,0.05,0.03,0.02,0.03,0.01
Tetrad,CPC Fisher Z,-,0.001,100,4,100,9.61E-03,0.01,0.16,0.03,0.01,0.06,3.27E-03
Tetrad,CPC-Stable Fisher Z,-,0.01,100,4,100,0.02,0.02,0.02,0.03,0.02,0.03,0.04
Tetrad,CPC-Stable Fisher Z,-,0.001,100,4,100,0.01,0.01,0.16,0.03,0.01,0.06,2.13E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,4,100,0.02,0.03,0.05,0.04,0.02,0.07,0.01
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,4,100,0.02,0.04,0.06,0.05,0.03,0.07,7.85E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,4,100,0.01,0.03,0.1,0.03,0.03,0.02,2.82E-03
Tetrad,fGES (unfaith) BIC,2,-,100,4,100,0.03,0.04,0.06,0.06,0.03,0.1,0.03
Tetrad,fGES (unfaith) BIC,4,-,100,4,100,0.02,0.04,0.07,0.05,0.03,0.05,0.01
Tetrad,fGES (faith) Fisher Z,-,0.001,100,4,100,0.02,0.03,0.05,0.04,0.02,0.08,3.87E-03
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,4,100,0.02,0.03,0.06,0.04,0.02,0.07,5.68E-03
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,4,100,0.01,0.03,0.12,0.03,0.03,0.03,1.51E-03
Tetrad,fGES (faith) BIC,2,-,100,4,100,0.02,0.03,0.05,0.05,0.02,0.08,0.01
Tetrad,fGES (faith) BIC,4,-,100,4,100,8.07E-03,0.03,0.07,0.04,0.02,0.05,2.90E-03
BN Learn,MMPC,-,0.01,100,4,100,0.02,0.02,0,0,0.01,0,0.02
BN Learn,MMPC,-,0.001,100,4,100,6.68E-03,0.01,0,0,0.01,0,0.02
BN Learn,Grow Shrink,-,0.01,100,4,100,0.01,0.03,0.03,0.04,0.02,0.04,0.17
BN Learn,Grow Shrink,-,0.001,100,4,100,9.41E-03,0.02,0.08,0.04,0.02,0.04,0.04
BN Learn,IAMB,-,0.01,100,4,100,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,4,100,8.32E-03,0.03,0.16,0.04,0.02,0.07,0.03
BN Learn,fIAMB,-,0.01,100,4,100,0.01,0.02,0.06,0.04,0.02,0.05,0.04
BN Learn,fIAMB,-,0.001,100,4,100,8.21E-03,0.02,0.12,0.03,0.02,0.06,0.09
BN Learn,iIAMB,-,0.01,100,4,100,0.01,0.02,0.06,0.05,0.01,0.05,0.07
BN Learn,iIAMB,-,0.001,100,4,100,8.32E-03,0.03,0.14,0.05,0.02,0.07,0.04
BN Learn,shPC,-,0.01,100,4,100,0.02,0.01,0,0,0.01,0,8.01E-03
BN Learn,shPC,-,0.001,100,4,100,8.83E-03,0.01,0,0,0.01,0,0.02
BN Learn,MMHC,-,-,100,4,100,0.02,0.02,0.04,0.03,0.02,0.06,0.11
BN Learn,IAMB Cor,-,0.01,100,4,100,9.99E-03,0.02,0.07,0.04,0.01,0.06,0.08
BN Learn,IAMB Cor,-,0.001,100,4,100,8.32E-03,0.03,0.16,0.04,0.02,0.07,0.01
BN Learn,IAMB Mi-G,-,0.01,100,4,100,0.01,0.01,0.05,0.03,9.34E-03,0.06,0.09
BN Learn,IAMB Mi-G,-,0.001,100,4,100,8.32E-03,0.03,0.14,0.05,0.02,0.07,0.02
BN Learn,IAMB Mi-G-Sh,-,0.01,100,4,100,9.37E-03,0.02,0.11,0.05,0.02,0.09,0.12
BN Learn,IAMB Mi-G-Sh,-,0.001,100,4,100,8.66E-03,0.02,0.11,0.05,0.01,0.04,0.02
BN Learn,IAMB Zf,-,0.01,100,4,100,0.01,0.02,0.07,0.04,0.01,0.05,0.1
BN Learn,IAMB Zf,-,0.001,100,4,100,8.32E-03,0.03,0.15,0.05,0.02,0.07,0.02
PC Alg,PC Fisher Z,-,0.01,100,4,100,0.02,0.02,0.08,0.03,0.02,0.09,0.02
PC Alg,PC Fisher Z,-,0.001,100,4,100,0.01,0.01,0.05,0.02,0.01,0.05,0.02
PC Alg,PC-Stable Fisher Z,-,0.01,100,4,100,0.02,0.02,0.08,0.03,0.02,0.09,0.06
PC Alg,PC-Stable Fisher Z,-,0.001,100,4,100,0.01,0.01,0.05,0.02,0.01,0.05,9.05E-03
PC Alg,CPC Fisher Z,-,0.01,100,4,100,0.02,0.02,0.02,0.03,0.02,0.03,0.1
PC Alg,CPC Fisher Z,-,0.001,100,4,100,0.01,0.01,0.16,0.03,0.01,0.06,0.03
PC Alg,CPC (majority) Fisher Z,-,0.01,100,4,100,0.02,0.02,0.06,0.04,0.02,0.05,0.07
PC Alg,CPC (majority) Fisher Z,-,0.001,100,4,100,0.01,0.01,0.09,0.03,0.01,0.05,0.06
PC Alg,GES BIC,2,-,100,4,100,0.02,0.03,0.06,0.03,0.02,0.06,0.13
PC Alg,GES BIC,4,-,100,4,100,0.01,0.04,0.08,0.04,0.04,0.06,0.02
MATLAB,PC Fisher Z,-,0.01,100,4,100,0.02,0.02,0.07,0.03,0.02,0.08,0.17
MATLAB,PC Fisher Z,-,0.001,100,4,100,9.54E-03,0.01,0.05,0.02,0.01,0.04,0.11
Tetrad,PC Fisher Z,-,0.01,100,4,500,0.01,0.03,0.05,0.04,0.02,0.08,0.03
Tetrad,PC Fisher Z,-,0.001,100,4,500,0.01,0.03,0.06,0.05,0.02,0.09,0.02
Tetrad,PC-Stable Fisher Z,-,0.01,100,4,500,8.40E-03,0.03,0.06,0.05,0.02,0.1,0.05
Tetrad,PC-Stable Fisher Z,-,0.001,100,4,500,8.58E-03,0.03,0.06,0.05,0.02,0.09,0.02
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,4,500,8.40E-03,0.03,0.04,0.03,0.02,0.05,0.08
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,4,500,8.58E-03,0.03,0.04,0.04,0.02,0.06,0.09
Tetrad,CPC Fisher Z,-,0.01,100,4,500,0.01,0.03,0.03,0.04,0.02,0.03,0.14
Tetrad,CPC Fisher Z,-,0.001,100,4,500,0.01,0.03,0.02,0.04,0.02,0.03,0.12
Tetrad,CPC-Stable Fisher Z,-,0.01,100,4,500,8.40E-03,0.03,0.02,0.03,0.02,0.03,0.22
Tetrad,CPC-Stable Fisher Z,-,0.001,100,4,500,8.58E-03,0.03,0.02,0.04,0.02,0.03,0.08
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,4,500,0.04,0.02,0.07,0.04,0.03,0.1,0.07
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,4,500,0.04,0.01,0.07,0.04,0.02,0.1,0.05
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,4,500,0.03,0.03,0.06,0.03,0.02,0.07,0.04
Tetrad,fGES (unfaith) BIC,2,-,100,4,500,0.04,0.02,0.07,0.04,0.03,0.1,0.05
Tetrad,fGES (unfaith) BIC,4,-,100,4,500,0.03,0.03,0.06,0.02,0.02,0.07,0.02
Tetrad,fGES (faith) Fisher Z,-,0.001,100,4,500,0.04,0.02,0.07,0.04,0.02,0.09,0.05
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,4,500,0.04,0.02,0.07,0.04,0.02,0.1,0.03
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,4,500,0.03,0.03,0.06,0.03,0.03,0.07,0.01
Tetrad,fGES (faith) BIC,2,-,100,4,500,0.03,0.02,0.07,0.04,0.02,0.09,0.03
Tetrad,fGES (faith) BIC,4,-,100,4,500,0.03,0.03,0.06,0.03,0.03,0.07,0.02
BN Learn,MMPC,-,0.01,100,4,500,0.01,0.03,0,0,0.02,0,0.2
BN Learn,MMPC,-,0.001,100,4,500,7.15E-03,0.03,0,0,0.02,0,0.1
BN Learn,Grow Shrink,-,0.01,100,4,500,7.46E-03,0.02,0.04,0.03,0.01,0.06,1.81
BN Learn,Grow Shrink,-,0.001,100,4,500,2.78E-03,0.02,0.06,0.04,0.01,0.07,0.9
BN Learn,IAMB,-,0.01,100,4,500,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,4,500,2.01E-03,0.03,0.05,0.03,0.02,0.07,0.16
BN Learn,fIAMB,-,0.01,100,4,500,9.56E-03,0.03,0.06,0.04,0.01,0.08,1.43
BN Learn,fIAMB,-,0.001,100,4,500,2.65E-03,0.03,0.05,0.04,0.02,0.07,0.25
BN Learn,iIAMB,-,0.01,100,4,500,8.51E-03,0.03,0.05,0.03,0.01,0.06,1.35
BN Learn,iIAMB,-,0.001,100,4,500,2.01E-03,0.03,0.05,0.04,0.02,0.07,0.17
BN Learn,shPC,-,0.01,100,4,500,9.68E-03,0.03,0,0,0.02,0,0.06
BN Learn,shPC,-,0.001,100,4,500,6.59E-03,0.03,0,0,0.02,0,0.12
BN Learn,MMHC,-,-,100,4,500,0.01,0.02,0.04,0.04,0.02,0.07,0.31
BN Learn,IAMB Cor,-,0.01,100,4,500,8.51E-03,0.03,0.05,0.04,0.01,0.07,0.74
BN Learn,IAMB Cor,-,0.001,100,4,500,2.01E-03,0.03,0.05,0.03,0.02,0.07,0.16
BN Learn,IAMB Mi-G,-,0.01,100,4,500,8.95E-03,0.02,0.05,0.03,0.01,0.06,0.78
BN Learn,IAMB Mi-G,-,0.001,100,4,500,2.01E-03,0.03,0.05,0.03,0.02,0.07,0.18
BN Learn,IAMB Mi-G-Sh,-,0.01,100,4,500,5.64E-03,0.03,0.04,0.03,0.02,0.06,0.72
BN Learn,IAMB Mi-G-Sh,-,0.001,100,4,500,2.01E-03,0.03,0.05,0.03,0.02,0.06,0.16
BN Learn,IAMB Zf,-,0.01,100,4,500,8.51E-03,0.03,0.05,0.04,0.01,0.07,0.72
BN Learn,IAMB Zf,-,0.001,100,4,500,2.01E-03,0.03,0.05,0.04,0.02,0.07,0.16
PC Alg,PC Fisher Z,-,0.01,100,4,500,8.40E-03,0.03,0.06,0.05,0.02,0.11,0.17
PC Alg,PC Fisher Z,-,0.001,100,4,500,8.58E-03,0.03,0.06,0.04,0.02,0.09,0.2
PC Alg,PC-Stable Fisher Z,-,0.01,100,4,500,8.40E-03,0.03,0.06,0.05,0.02,0.11,0.25
PC Alg,PC-Stable Fisher Z,-,0.001,100,4,500,8.58E-03,0.03,0.06,0.04,0.02,0.09,0.11
PC Alg,CPC Fisher Z,-,0.01,100,4,500,8.40E-03,0.03,0.02,0.04,0.02,0.03,1.58
PC Alg,CPC Fisher Z,-,0.001,100,4,500,8.58E-03,0.03,0.02,0.04,0.02,0.04,1.3
PC Alg,CPC (majority) Fisher Z,-,0.01,100,4,500,8.40E-03,0.03,0.04,0.03,0.02,0.06,1.9
PC Alg,CPC (majority) Fisher Z,-,0.001,100,4,500,8.58E-03,0.03,0.05,0.02,0.02,0.06,1.59
PC Alg,GES BIC,2,-,100,4,500,0.03,0.02,0.06,0.04,0.02,0.09,0.38
PC Alg,GES BIC,4,-,100,4,500,0.03,0.04,0.06,0.05,0.03,0.08,0.29
MATLAB,PC Fisher Z,-,0.01,100,4,500,0.01,0.03,0.05,0.04,0.02,0.08,0.37
MATLAB,PC Fisher Z,-,0.001,100,4,500,8.41E-03,0.03,0.05,0.03,0.02,0.07,0.29
Tetrad,PC Fisher Z,-,0.01,100,4,1000,7.73E-03,0.03,0.03,0.04,0.02,0.06,0.04
Tetrad,PC Fisher Z,-,0.001,100,4,1000,3.08E-03,0.03,0.05,0.05,0.01,0.08,0.07
Tetrad,PC-Stable Fisher Z,-,0.01,100,4,1000,7.54E-03,0.03,0.05,0.05,0.02,0.09,0.1
Tetrad,PC-Stable Fisher Z,-,0.001,100,4,1000,3.10E-03,0.03,0.06,0.05,0.01,0.09,0.05
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,4,1000,7.54E-03,0.03,0.04,0.04,0.02,0.07,0.13
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,4,1000,3.10E-03,0.03,0.04,0.03,0.01,0.06,0.21
Tetrad,CPC Fisher Z,-,0.01,100,4,1000,7.73E-03,0.03,0.02,0.04,0.02,0.05,0.32
Tetrad,CPC Fisher Z,-,0.001,100,4,1000,3.08E-03,0.03,0.03,0.04,0.01,0.05,0.29
Tetrad,CPC-Stable Fisher Z,-,0.01,100,4,1000,7.54E-03,0.03,0.02,0.04,0.02,0.05,0.36
Tetrad,CPC-Stable Fisher Z,-,0.001,100,4,1000,3.10E-03,0.03,0.03,0.04,0.01,0.05,0.29
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,4,1000,0.05,5.16E-03,0.06,0.03,0.03,0.07,0.13
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,4,1000,0.04,0.01,0.06,0.03,0.03,0.07,0.11
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,4,1000,0.02,0.02,0.04,0.04,0.02,0.07,0.05
Tetrad,fGES (unfaith) BIC,2,-,100,4,1000,0.04,9.37E-03,0.05,0.02,0.02,0.07,0.06
Tetrad,fGES (unfaith) BIC,4,-,100,4,1000,0.03,0.02,0.05,0.04,0.02,0.07,0.03
Tetrad,fGES (faith) Fisher Z,-,0.001,100,4,1000,0.05,0.01,0.06,0.03,0.03,0.07,0.09
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,4,1000,0.04,0.01,0.06,0.03,0.03,0.08,0.05
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,4,1000,0.01,0.03,0.03,0.04,0.02,0.06,0.03
Tetrad,fGES (faith) BIC,2,-,100,4,1000,0.04,0.01,0.06,0.03,0.03,0.07,0.04
Tetrad,fGES (faith) BIC,4,-,100,4,1000,0.02,0.02,0.04,0.04,0.02,0.07,0.03
BN Learn,MMPC,-,0.01,100,4,1000,8.21E-03,0.03,0,0,0.02,0,0.38
BN Learn,MMPC,-,0.001,100,4,1000,3.06E-03,0.03,0,0,0.01,0,0.25
BN Learn,Grow Shrink,-,0.01,100,4,1000,0.48,0.43,0.42,0.36,0.46,0.31,37.25
BN Learn,Grow Shrink,-,0.001,100,4,1000,0.42,0.36,0.36,0.28,0.39,0.24,10.02
BN Learn,IAMB,-,0.01,100,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,4,1000,2.49E-03,0.03,0.02,0.03,0.02,0.03,1.9
BN Learn,fIAMB,-,0.01,100,4,1000,2.88E-03,0.03,0.02,0.03,0.01,0.04,14.93
BN Learn,fIAMB,-,0.001,100,4,1000,2.78E-03,0.02,0.03,0.02,0.01,0.04,2.27
BN Learn,iIAMB,-,0.01,100,4,1000,3.79E-03,0.03,0.02,0.04,0.02,0.04,10.32
BN Learn,iIAMB,-,0.001,100,4,1000,2.49E-03,0.03,0.02,0.03,0.02,0.04,2.07
BN Learn,shPC,-,0.01,100,4,1000,9.04E-03,0.03,0,0,0.02,0,0.16
BN Learn,shPC,-,0.001,100,4,1000,3.05E-03,0.02,0,0,0.01,0,0.14
BN Learn,MMHC,-,-,100,4,1000,9.87E-03,0.03,0.05,0.05,0.02,0.1,0.65
BN Learn,IAMB Cor,-,0.01,100,4,1000,3.78E-03,0.03,0.02,0.04,0.02,0.04,10.81
BN Learn,IAMB Cor,-,0.001,100,4,1000,2.49E-03,0.03,0.02,0.03,0.02,0.03,1.6
BN Learn,IAMB Mi-G,-,0.01,100,4,1000,3.77E-03,0.03,0.02,0.04,0.02,0.04,11.7
BN Learn,IAMB Mi-G,-,0.001,100,4,1000,2.84E-03,0.03,0.03,0.03,0.02,0.04,2.21
BN Learn,IAMB Mi-G-Sh,-,0.01,100,4,1000,5.25E-03,0.03,0.02,0.03,0.02,0.04,15.23
BN Learn,IAMB Mi-G-Sh,-,0.001,100,4,1000,2.45E-03,0.03,0.04,0.03,0.02,0.05,4.62
BN Learn,IAMB Zf,-,0.01,100,4,1000,3.78E-03,0.03,0.02,0.04,0.02,0.04,10.78
BN Learn,IAMB Zf,-,0.001,100,4,1000,2.49E-03,0.03,0.03,0.03,0.02,0.04,1.61
PC Alg,PC Fisher Z,-,0.01,100,4,1000,7.54E-03,0.03,0.06,0.05,0.02,0.1,0.25
PC Alg,PC Fisher Z,-,0.001,100,4,1000,3.10E-03,0.03,0.06,0.05,0.01,0.1,0.35
PC Alg,PC-Stable Fisher Z,-,0.01,100,4,1000,7.54E-03,0.03,0.06,0.05,0.02,0.1,0.28
PC Alg,PC-Stable Fisher Z,-,0.001,100,4,1000,3.10E-03,0.03,0.06,0.05,0.01,0.1,0.19
PC Alg,CPC Fisher Z,-,0.01,100,4,1000,7.54E-03,0.03,0.03,0.04,0.02,0.05,1.54
PC Alg,CPC Fisher Z,-,0.001,100,4,1000,3.10E-03,0.03,0.02,0.03,0.01,0.04,1.29
PC Alg,CPC (majority) Fisher Z,-,0.01,100,4,1000,7.54E-03,0.03,0.04,0.05,0.02,0.07,2.84
PC Alg,CPC (majority) Fisher Z,-,0.001,100,4,1000,3.10E-03,0.03,0.03,0.03,0.01,0.04,1.38
PC Alg,GES BIC,2,-,100,4,1000,0.03,0.01,0.05,0.03,0.02,0.08,0.1
PC Alg,GES BIC,4,-,100,4,1000,0.02,0.03,0.05,0.05,0.02,0.08,0.07
MATLAB,PC Fisher Z,-,0.01,100,4,1000,9.03E-03,0.03,0.05,0.06,0.02,0.09,0.34
MATLAB,PC Fisher Z,-,0.001,100,4,1000,3.01E-03,0.03,0.05,0.04,0.01,0.09,0.28
Tetrad,PC Fisher Z,-,0.01,100,6,100,0.02,0.02,0.05,0.02,0.02,0.04,1.60E-03
Tetrad,PC Fisher Z,-,0.001,100,6,100,0.02,0.02,0.07,0.02,0.02,0.05,5.76E-03
Tetrad,PC-Stable Fisher Z,-,0.01,100,6,100,0.02,0.02,0.06,0.02,0.02,0.05,7.60E-03
Tetrad,PC-Stable Fisher Z,-,0.001,100,6,100,0.02,0.02,0.04,0.01,0.02,0.03,4.65E-03
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,6,100,0.02,0.02,0.08,0.02,0.02,0.06,6.36E-03
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,6,100,0.02,0.02,0.09,0.02,0.02,0.06,7.42E-03
Tetrad,CPC Fisher Z,-,0.01,100,6,100,0.02,0.02,0.07,0.02,0.02,0.03,5.68E-03
Tetrad,CPC Fisher Z,-,0.001,100,6,100,0.02,0.02,0.06,0.02,0.02,0.03,0.02
Tetrad,CPC-Stable Fisher Z,-,0.01,100,6,100,0.02,0.02,0.09,0.02,0.02,0.03,0.02
Tetrad,CPC-Stable Fisher Z,-,0.001,100,6,100,0.02,0.02,0.05,0.01,0.02,0.03,0.03
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,6,100,0.03,0.03,0.04,0.04,0.03,0.06,0.03
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,6,100,0.03,0.05,0.05,0.06,0.04,0.08,0.04
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,6,100,0.02,0.03,0.11,0.04,0.04,0.05,0.01
Tetrad,fGES (unfaith) BIC,2,-,100,6,100,0.03,0.03,0.04,0.04,0.03,0.06,0.08
Tetrad,fGES (unfaith) BIC,4,-,100,6,100,0.02,0.05,0.04,0.05,0.04,0.06,0.02
Tetrad,fGES (faith) Fisher Z,-,0.001,100,6,100,0.03,0.04,0.05,0.04,0.03,0.07,0.03
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,6,100,0.03,0.04,0.05,0.05,0.03,0.07,5.91E-03
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,6,100,0.02,0.03,0.11,0.03,0.03,0.05,2.87E-03
Tetrad,fGES (faith) BIC,2,-,100,6,100,0.03,0.03,0.05,0.04,0.03,0.07,0.02
Tetrad,fGES (faith) BIC,4,-,100,6,100,0.02,0.04,0.05,0.04,0.04,0.06,6.07E-03
BN Learn,MMPC,-,0.01,100,6,100,0.01,0.02,0,0,0.01,0,0.02
BN Learn,MMPC,-,0.001,100,6,100,8.85E-03,0.02,0,0,0.02,0,0.05
BN Learn,Grow Shrink,-,0.01,100,6,100,9.06E-03,0.02,0.06,0.03,0.02,0.04,0.29
BN Learn,Grow Shrink,-,0.001,100,6,100,8.91E-03,0.02,0.1,0.04,0.02,0.05,0.11
BN Learn,IAMB,-,0.01,100,6,100,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,6,100,8.55E-03,0.02,0.12,0.04,0.02,0.04,0.08
BN Learn,fIAMB,-,0.01,100,6,100,0.01,0.02,0.06,0.02,0.02,0.05,0.14
BN Learn,fIAMB,-,0.001,100,6,100,5.59E-03,0.01,0.1,0.02,0.01,0.05,0.17
BN Learn,iIAMB,-,0.01,100,6,100,9.28E-03,0.02,0.05,0.01,0.02,0.04,0.06
BN Learn,iIAMB,-,0.001,100,6,100,8.55E-03,0.02,0.12,0.04,0.02,0.04,0.11
BN Learn,shPC,-,0.01,100,6,100,0.02,0.02,0,0,0.02,0,9.99E-03
BN Learn,shPC,-,0.001,100,6,100,0.01,0.02,0,0,0.02,0,0.07
BN Learn,MMHC,-,-,100,6,100,0.03,0.02,0.05,0.03,0.02,0.05,0.24
BN Learn,IAMB Cor,-,0.01,100,6,100,0.01,0.02,0.06,0.02,0.02,0.05,0.07
BN Learn,IAMB Cor,-,0.001,100,6,100,8.55E-03,0.02,0.12,0.04,0.02,0.04,0.02
BN Learn,IAMB Mi-G,-,0.01,100,6,100,0.01,0.02,0.06,0.02,0.02,0.05,0.07
BN Learn,IAMB Mi-G,-,0.001,100,6,100,5.39E-03,0.02,0.12,0.04,0.02,0.04,0.04
BN Learn,IAMB Mi-G-Sh,-,0.01,100,6,100,0.01,0.02,0.08,0.03,0.02,0.05,0.03
BN Learn,IAMB Mi-G-Sh,-,0.001,100,6,100,4.00E-03,0.02,0.15,0.02,0.02,0.05,0.03
BN Learn,IAMB Zf,-,0.01,100,6,100,0.01,0.02,0.05,0.02,0.02,0.04,0.08
BN Learn,IAMB Zf,-,0.001,100,6,100,8.50E-03,0.02,0.12,0.04,0.02,0.04,0.04
PC Alg,PC Fisher Z,-,0.01,100,6,100,0.02,0.02,0.03,0.01,0.02,0.02,0.08
PC Alg,PC Fisher Z,-,0.001,100,6,100,0.02,0.02,0.04,0.01,0.02,0.03,0.07
PC Alg,PC-Stable Fisher Z,-,0.01,100,6,100,0.02,0.02,0.03,0.01,0.02,0.02,0.08
PC Alg,PC-Stable Fisher Z,-,0.001,100,6,100,0.02,0.02,0.04,0.01,0.02,0.03,0.02
PC Alg,CPC Fisher Z,-,0.01,100,6,100,0.02,0.02,0.07,0.02,0.02,0.03,0.13
PC Alg,CPC Fisher Z,-,0.001,100,6,100,0.02,0.02,0.21,0.02,0.02,0.06,0.05
PC Alg,CPC (majority) Fisher Z,-,0.01,100,6,100,0.02,0.02,0.05,0.03,0.02,0.04,0.41
PC Alg,CPC (majority) Fisher Z,-,0.001,100,6,100,0.02,0.02,0.12,0.03,0.02,0.05,0.05
PC Alg,GES BIC,2,-,100,6,100,0.02,0.03,0.03,0.03,0.02,0.04,0.1
PC Alg,GES BIC,4,-,100,6,100,0.03,0.03,0.09,0.03,0.03,0.05,0.03
MATLAB,PC Fisher Z,-,0.01,100,6,100,0.02,0.02,0.04,0.02,0.02,0.03,0.16
MATLAB,PC Fisher Z,-,0.001,100,6,100,0.02,0.02,0.04,8.75E-03,0.02,0.03,0.14
Tetrad,PC Fisher Z,-,0.01,100,6,500,0.02,0.04,0.05,0.03,0.03,0.07,0.04
Tetrad,PC Fisher Z,-,0.001,100,6,500,0.02,0.04,0.04,0.03,0.03,0.05,0.13
Tetrad,PC-Stable Fisher Z,-,0.01,100,6,500,0.02,0.03,0.05,0.03,0.03,0.06,0.11
Tetrad,PC-Stable Fisher Z,-,0.001,100,6,500,0.01,0.03,0.07,0.04,0.03,0.08,0.03
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,6,500,0.02,0.03,0.03,0.03,0.03,0.04,0.14
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,6,500,0.01,0.03,0.03,0.03,0.03,0.04,0.07
Tetrad,CPC Fisher Z,-,0.01,100,6,500,0.02,0.04,0.03,0.03,0.03,0.03,0.23
Tetrad,CPC Fisher Z,-,0.001,100,6,500,0.02,0.04,0.03,0.03,0.03,0.04,0.16
Tetrad,CPC-Stable Fisher Z,-,0.01,100,6,500,0.02,0.03,0.03,0.03,0.03,0.03,0.26
Tetrad,CPC-Stable Fisher Z,-,0.001,100,6,500,0.01,0.03,0.03,0.03,0.03,0.04,0.18
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,6,500,0.09,0.02,0.11,0.07,0.06,0.17,0.78
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,6,500,0.08,0.04,0.11,0.07,0.06,0.16,0.35
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,6,500,0.03,0.04,0.06,0.06,0.03,0.1,0.11
Tetrad,fGES (unfaith) BIC,2,-,100,6,500,0.08,0.03,0.11,0.07,0.06,0.17,0.43
Tetrad,fGES (unfaith) BIC,4,-,100,6,500,0.05,0.04,0.08,0.07,0.04,0.13,0.07
Tetrad,fGES (faith) Fisher Z,-,0.001,100,6,500,0.08,0.03,0.11,0.07,0.06,0.17,0.64
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,6,500,0.07,0.04,0.1,0.07,0.05,0.15,0.2
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,6,500,0.03,0.04,0.07,0.06,0.03,0.1,0.08
Tetrad,fGES (faith) BIC,2,-,100,6,500,0.08,0.03,0.11,0.07,0.06,0.16,0.33
Tetrad,fGES (faith) BIC,4,-,100,6,500,0.04,0.04,0.07,0.06,0.04,0.11,0.06
BN Learn,MMPC,-,0.01,100,6,500,0.01,0.03,0,0,0.02,0,0.28
BN Learn,MMPC,-,0.001,100,6,500,6.93E-03,0.03,0,0,0.02,0,0.15
BN Learn,Grow Shrink,-,0.01,100,6,500,0.42,0.28,0.34,0.21,0.34,0.17,30.56
BN Learn,Grow Shrink,-,0.001,100,6,500,3.89E-03,0.03,0.06,0.03,0.02,0.07,2.56
BN Learn,IAMB,-,0.01,100,6,500,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,6,500,2.74E-03,0.03,0.06,0.04,0.02,0.08,0.61
BN Learn,fIAMB,-,0.01,100,6,500,6.05E-03,0.03,0.02,0.03,0.02,0.03,25.95
BN Learn,fIAMB,-,0.001,100,6,500,3.81E-03,0.03,0.05,0.03,0.02,0.06,0.93
BN Learn,iIAMB,-,0.01,100,6,500,6.14E-03,0.03,0.02,0.02,0.02,0.03,7.1
BN Learn,iIAMB,-,0.001,100,6,500,2.80E-03,0.03,0.04,0.02,0.02,0.05,0.62
BN Learn,shPC,-,0.01,100,6,500,0.01,0.03,0,0,0.02,0,0.16
BN Learn,shPC,-,0.001,100,6,500,0.01,0.03,0,0,0.03,0,0.15
BN Learn,MMHC,-,-,100,6,500,0.02,0.03,0.03,0.03,0.02,0.04,0.54
BN Learn,IAMB Cor,-,0.01,100,6,500,4.82E-03,0.02,0.03,0.03,0.02,0.04,664.63
BN Learn,IAMB Cor,-,0.001,100,6,500,2.74E-03,0.03,0.06,0.04,0.02,0.08,0.57
BN Learn,IAMB Mi-G,-,0.01,100,6,500,5.18E-03,0.02,0.03,0.03,0.01,0.04,14.91
BN Learn,IAMB Mi-G,-,0.001,100,6,500,2.82E-03,0.03,0.06,0.04,0.02,0.08,0.58
BN Learn,IAMB Mi-G-Sh,-,0.01,100,6,500,5.44E-03,0.03,0.04,0.02,0.02,0.04,4.21
BN Learn,IAMB Mi-G-Sh,-,0.001,100,6,500,2.35E-03,0.03,0.04,0.03,0.02,0.05,0.46
BN Learn,IAMB Zf,-,0.01,100,6,500,4.82E-03,0.02,0.03,0.03,0.02,0.04,9.68
BN Learn,IAMB Zf,-,0.001,100,6,500,2.74E-03,0.03,0.06,0.04,0.02,0.08,0.59
PC Alg,PC Fisher Z,-,0.01,100,6,500,0.02,0.03,0.03,0.03,0.03,0.05,0.34
PC Alg,PC Fisher Z,-,0.001,100,6,500,0.01,0.03,0.04,0.03,0.03,0.06,0.38
PC Alg,PC-Stable Fisher Z,-,0.01,100,6,500,0.02,0.03,0.03,0.03,0.03,0.05,0.36
PC Alg,PC-Stable Fisher Z,-,0.001,100,6,500,0.01,0.03,0.04,0.03,0.03,0.06,0.2
PC Alg,CPC Fisher Z,-,0.01,100,6,500,0.02,0.03,0.03,0.03,0.03,0.04,3.39
PC Alg,CPC Fisher Z,-,0.001,100,6,500,0.01,0.03,0.03,0.04,0.03,0.04,1.41
PC Alg,CPC (majority) Fisher Z,-,0.01,100,6,500,0.02,0.03,0.04,0.04,0.03,0.05,4.16
PC Alg,CPC (majority) Fisher Z,-,0.001,100,6,500,0.01,0.03,0.04,0.04,0.03,0.06,1.59
PC Alg,GES BIC,2,-,100,6,500,0.06,0.04,0.1,0.07,0.06,0.15,0.32
PC Alg,GES BIC,4,-,100,6,500,0.02,0.04,0.04,0.05,0.03,0.08,0.23
MATLAB,PC Fisher Z,-,0.01,100,6,500,0.02,0.03,0.03,0.03,0.03,0.04,0.41
MATLAB,PC Fisher Z,-,0.001,100,6,500,0.01,0.03,0.04,0.03,0.03,0.05,0.3
Tetrad,PC Fisher Z,-,0.01,100,6,1000,0.01,0.03,0.05,0.04,0.02,0.08,0.15
Tetrad,PC Fisher Z,-,0.001,100,6,1000,9.91E-03,0.03,0.06,0.04,0.02,0.08,0.09
Tetrad,PC-Stable Fisher Z,-,0.01,100,6,1000,8.63E-03,0.03,0.06,0.04,0.02,0.08,0.28
Tetrad,PC-Stable Fisher Z,-,0.001,100,6,1000,8.47E-03,0.03,0.04,0.03,0.02,0.06,0.3
Tetrad,PC-Stable-Max Fisher Z,-,0.01,100,6,1000,8.63E-03,0.03,0.04,0.03,0.02,0.05,0.28
Tetrad,PC-Stable-Max Fisher Z,-,0.001,100,6,1000,8.47E-03,0.03,0.03,0.03,0.02,0.04,0.24
Tetrad,CPC Fisher Z,-,0.01,100,6,1000,0.01,0.03,0.02,0.05,0.02,0.05,0.77
Tetrad,CPC Fisher Z,-,0.001,100,6,1000,9.91E-03,0.03,0.02,0.04,0.02,0.05,0.47
Tetrad,CPC-Stable Fisher Z,-,0.01,100,6,1000,8.63E-03,0.03,0.02,0.05,0.02,0.05,0.68
Tetrad,CPC-Stable Fisher Z,-,0.001,100,6,1000,8.47E-03,0.03,0.02,0.04,0.02,0.04,0.46
Tetrad,fGES (unfaith) Fisher Z,-,0.001,100,6,1000,0.13,0.03,0.16,0.08,0.1,0.23,2.74
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,100,6,1000,0.12,0.03,0.15,0.08,0.09,0.22,1.42
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,100,6,1000,0.08,0.05,0.11,0.08,0.06,0.17,0.26
Tetrad,fGES (unfaith) BIC,2,-,100,6,1000,0.12,0.03,0.15,0.08,0.09,0.22,0.95
Tetrad,fGES (unfaith) BIC,4,-,100,6,1000,0.09,0.04,0.12,0.08,0.07,0.19,0.43
Tetrad,fGES (faith) Fisher Z,-,0.001,100,6,1000,0.13,0.03,0.15,0.08,0.09,0.22,2.5
Tetrad,fGES (faith) Fisher Z,-,0.0001,100,6,1000,0.12,0.03,0.15,0.08,0.09,0.22,1.27
Tetrad,fGES (faith) Fisher Z,-,0.00000001,100,6,1000,0.07,0.05,0.11,0.08,0.06,0.17,0.2
Tetrad,fGES (faith) BIC,2,-,100,6,1000,0.12,0.03,0.15,0.08,0.09,0.22,0.95
Tetrad,fGES (faith) BIC,4,-,100,6,1000,0.09,0.04,0.12,0.08,0.07,0.18,0.24
BN Learn,MMPC,-,0.01,100,6,1000,9.87E-03,0.03,0,0,0.02,0,0.79
BN Learn,MMPC,-,0.001,100,6,1000,7.85E-03,0.03,0,0,0.02,0,0.53
BN Learn,Grow Shrink,-,0.01,100,6,1000,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,100,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.01,100,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,100,6,1000,4.05E-03,0.03,0.04,0.04,0.02,0.05,37.03
BN Learn,fIAMB,-,0.01,100,6,1000,0.31,0.23,0.25,0.17,0.27,0.13,0.03
BN Learn,fIAMB,-,0.001,100,6,1000,4.01E-03,0.03,0.04,0.04,0.02,0.05,59.9
BN Learn,iIAMB,-,0.01,100,6,1000,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,100,6,1000,5.12E-03,0.03,0.03,0.03,0.02,0.05,39.61
BN Learn,shPC,-,0.01,100,6,1000,7.61E-03,0.03,0,0,0.02,0,0.59
BN Learn,shPC,-,0.001,100,6,1000,0.01,0.03,0,0,0.02,0,0.47
BN Learn,MMHC,-,-,100,6,1000,8.19E-03,0.04,0.04,0.05,0.02,0.08,1.85
BN Learn,IAMB Cor,-,0.01,100,6,1000,0.31,0.23,0.25,0.17,0.27,0.14,185.47
BN Learn,IAMB Cor,-,0.001,100,6,1000,4.05E-03,0.03,0.04,0.04,0.02,0.05,33.8
BN Learn,IAMB Mi-G,-,0.01,100,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,100,6,1000,4.05E-03,0.03,0.04,0.04,0.02,0.06,42.14
BN Learn,IAMB Mi-G-Sh,-,0.01,100,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,100,6,1000,3.30E-03,0.03,0.03,0.04,0.02,0.05,48.79
BN Learn,IAMB Zf,-,0.01,100,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,100,6,1000,4.05E-03,0.03,0.04,0.04,0.02,0.05,52.52
PC Alg,PC Fisher Z,-,0.01,100,6,1000,8.63E-03,0.03,0.04,0.03,0.02,0.06,1.01
PC Alg,PC Fisher Z,-,0.001,100,6,1000,8.47E-03,0.03,0.04,0.03,0.02,0.05,0.71
PC Alg,PC-Stable Fisher Z,-,0.01,100,6,1000,8.63E-03,0.03,0.04,0.03,0.02,0.06,1.04
PC Alg,PC-Stable Fisher Z,-,0.001,100,6,1000,8.47E-03,0.03,0.04,0.03,0.02,0.05,0.46
PC Alg,CPC Fisher Z,-,0.01,100,6,1000,8.63E-03,0.03,0.01,0.05,0.02,0.04,4.51
PC Alg,CPC Fisher Z,-,0.001,100,6,1000,8.47E-03,0.03,0.02,0.04,0.02,0.04,5.7
PC Alg,CPC (majority) Fisher Z,-,0.01,100,6,1000,8.63E-03,0.03,0.02,0.03,0.02,0.03,3.89
PC Alg,CPC (majority) Fisher Z,-,0.001,100,6,1000,8.47E-03,0.03,0.03,0.03,0.02,0.04,3.36
PC Alg,GES BIC,2,-,100,6,1000,0.1,0.04,0.13,0.08,0.07,0.19,0.43
PC Alg,GES BIC,4,-,100,6,1000,0.05,0.04,0.09,0.07,0.05,0.14,0.2
MATLAB,PC Fisher Z,-,0.01,100,6,1000,0.01,0.03,0.04,0.03,0.02,0.06,0.64
MATLAB,PC Fisher Z,-,0.001,100,6,1000,8.67E-03,0.03,0.04,0.04,0.02,0.06,1
Tetrad,PC Fisher Z,-,0.01,500,2,100,0.01,0.02,0.02,0.02,0.01,0.03,0.11
Tetrad,PC Fisher Z,-,0.001,500,2,100,0.01,0.02,0.03,0.02,0.02,0.02,0.18
Tetrad,PC-Stable Fisher Z,-,0.01,500,2,100,0.01,0.02,0.02,0.01,0.01,0.03,0.09
Tetrad,PC-Stable Fisher Z,-,0.001,500,2,100,9.51E-03,0.02,0.03,0.02,0.01,0.03,0.02
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,2,100,0.01,0.02,0.04,0.02,0.01,0.03,0.01
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,2,100,9.51E-03,0.02,0.05,0.03,0.01,0.04,4.89E-03
Tetrad,CPC Fisher Z,-,0.01,500,2,100,0.01,0.02,0.03,0.02,0.01,0.02,0.35
Tetrad,CPC Fisher Z,-,0.001,500,2,100,0.01,0.02,0.04,0.02,0.02,0.04,0.18
Tetrad,CPC-Stable Fisher Z,-,0.01,500,2,100,0.01,0.02,0.03,0.02,0.01,0.02,0.02
Tetrad,CPC-Stable Fisher Z,-,0.001,500,2,100,9.51E-03,0.02,0.04,0.02,0.01,0.03,0.01
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,2,100,0.02,0.03,0.03,0.04,0.01,0.03,0.08
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,2,100,0.01,0.02,0.03,0.03,0.01,0.03,7.53E-03
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,2,100,4.30E-03,0.01,0.07,0.01,0.01,0.03,1.87E-03
Tetrad,fGES (unfaith) BIC,2,-,500,2,100,0.01,0.02,0.01,0.03,0.01,0.03,0.36
Tetrad,fGES (unfaith) BIC,4,-,500,2,100,0.01,0.01,0.02,0.03,0.01,0.03,0.04
Tetrad,fGES (faith) Fisher Z,-,0.001,500,2,100,0.01,0.02,0.02,0.03,0.01,0.03,0.04
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,2,100,0.01,0.02,0.02,0.03,0.01,0.03,4.14E-03
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,2,100,3.83E-03,0.01,0.07,0.01,0.01,0.03,3.50E-03
Tetrad,fGES (faith) BIC,2,-,500,2,100,9.39E-03,0.02,0.02,0.03,0.01,0.03,0.03
Tetrad,fGES (faith) BIC,4,-,500,2,100,9.81E-03,0.01,0.02,0.03,9.67E-03,0.03,6.05E-03
BN Learn,MMPC,-,0.01,500,2,100,9.76E-03,0.02,0,0,0.01,0,0.26
BN Learn,MMPC,-,0.001,500,2,100,0.01,0.02,0,0,0.02,0,0.38
BN Learn,Grow Shrink,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,2,100,8.97E-03,0.02,0.08,0.01,0.01,0.03,0.86
BN Learn,IAMB,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,2,100,0.01,0.01,0.07,0.02,9.96E-03,0.02,0.23
BN Learn,fIAMB,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,2,100,0.01,0.02,0.08,0.02,0.02,0.03,0.2
BN Learn,iIAMB,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,2,100,0.01,0.01,0.07,0.02,9.68E-03,0.02,0.18
BN Learn,shPC,-,0.01,500,2,100,0.01,0.02,0,0,0.01,0,0.39
BN Learn,shPC,-,0.001,500,2,100,0.01,0.02,0,0,0.01,0,0.26
BN Learn,MMHC,-,-,500,2,100,0.01,0.02,0.02,0.03,0.01,0.04,0.41
BN Learn,IAMB Cor,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,2,100,0.01,0.01,0.07,0.02,9.96E-03,0.02,0.29
BN Learn,IAMB Mi-G,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,2,100,0.02,0.02,0.07,0.02,0.01,0.02,0.86
BN Learn,IAMB Mi-G-Sh,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,2,100,0.01,0.02,0.09,0.01,0.01,0.03,0.44
BN Learn,IAMB Zf,-,0.01,500,2,100,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,2,100,0.02,0.02,0.06,0.01,0.01,0.02,0.33
PC Alg,PC Fisher Z,-,0.01,500,2,100,0.01,0.02,0.02,0.02,0.01,0.03,0.6
PC Alg,PC Fisher Z,-,0.001,500,2,100,9.51E-03,0.02,0.03,0.02,0.01,0.03,0.22
PC Alg,PC-Stable Fisher Z,-,0.01,500,2,100,0.01,0.02,0.02,0.02,0.01,0.03,0.18
PC Alg,PC-Stable Fisher Z,-,0.001,500,2,100,9.51E-03,0.02,0.03,0.02,0.01,0.03,0.61
PC Alg,CPC Fisher Z,-,0.01,500,2,100,0.01,0.02,0.03,0.02,0.01,0.02,0.2
PC Alg,CPC Fisher Z,-,0.001,500,2,100,9.51E-03,0.02,0.02,0.02,0.01,0.03,0.6
PC Alg,CPC (majority) Fisher Z,-,0.01,500,2,100,0.01,0.02,0.04,0.02,0.01,0.02,0.41
PC Alg,CPC (majority) Fisher Z,-,0.001,500,2,100,9.51E-03,0.02,0.02,0.02,0.01,0.02,0.65
PC Alg,GES BIC,2,-,500,2,100,8.63E-03,0.02,0.02,0.03,0.01,0.02,0.41
PC Alg,GES BIC,4,-,500,2,100,2.56E-03,0.02,0.02,0.03,0.02,0.03,0.22
MATLAB,PC Fisher Z,-,0.01,500,2,100,0.01,0.02,0.02,0.02,0.01,0.02,2.95
MATLAB,PC Fisher Z,-,0.001,500,2,100,0.01,0.02,0.04,0.02,0.01,0.03,3.24
Tetrad,PC Fisher Z,-,0.01,500,2,500,0.02,0.01,0.03,0.03,0.01,0.05,0.25
Tetrad,PC Fisher Z,-,0.001,500,2,500,5.34E-03,0.02,0.03,0.02,9.45E-03,0.04,0.11
Tetrad,PC-Stable Fisher Z,-,0.01,500,2,500,0.02,0.01,0.03,0.03,0.01,0.05,0.02
Tetrad,PC-Stable Fisher Z,-,0.001,500,2,500,4.51E-03,0.02,0.03,0.03,9.08E-03,0.05,0.03
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,2,500,0.02,0.01,0.02,0.03,0.01,0.03,0.04
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,2,500,4.51E-03,0.02,0.02,0.03,9.08E-03,0.03,0.05
Tetrad,CPC Fisher Z,-,0.01,500,2,500,0.02,0.01,9.10E-03,0.02,0.01,0.02,0.22
Tetrad,CPC Fisher Z,-,0.001,500,2,500,5.34E-03,0.02,7.83E-03,0.03,9.45E-03,0.03,0.25
Tetrad,CPC-Stable Fisher Z,-,0.01,500,2,500,0.02,0.01,7.10E-03,0.02,0.01,0.02,0.1
Tetrad,CPC-Stable Fisher Z,-,0.001,500,2,500,4.51E-03,0.02,7.83E-03,0.03,9.08E-03,0.03,0.04
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,2,500,0.02,6.54E-03,0.02,0.01,0.01,0.02,0.17
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,2,500,5.33E-03,8.35E-03,9.32E-03,0.01,3.87E-03,0.02,0.04
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,2,500,9.90E-04,0.02,8.12E-03,0.02,8.28E-03,0.02,0.02
Tetrad,fGES (unfaith) BIC,2,-,500,2,500,5.99E-03,6.21E-03,0.01,0.02,4.17E-03,0.02,0.04
Tetrad,fGES (unfaith) BIC,4,-,500,2,500,9.42E-04,0.01,9.89E-03,0.02,5.41E-03,0.02,0.03
Tetrad,fGES (faith) Fisher Z,-,0.001,500,2,500,0.02,6.43E-03,0.02,0.02,0.01,0.03,9.90E-03
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,2,500,4.52E-03,8.01E-03,0.01,0.01,4.00E-03,0.02,0.02
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,2,500,4.40E-03,0.01,0.01,0.02,9.14E-03,0.02,7.19E-03
Tetrad,fGES (faith) BIC,2,-,500,2,500,5.96E-03,6.40E-03,0.01,0.02,4.52E-03,0.02,0.01
Tetrad,fGES (faith) BIC,4,-,500,2,500,9.43E-04,0.01,9.88E-03,0.02,5.66E-03,0.02,0.01
BN Learn,MMPC,-,0.01,500,2,500,0.01,0.01,0,0,0.01,0,0.42
BN Learn,MMPC,-,0.001,500,2,500,4.27E-03,0.01,0,0,7.69E-03,0,0.58
BN Learn,Grow Shrink,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,2,500,5.36E-03,9.18E-03,0.03,0.02,5.73E-03,0.04,2.82
BN Learn,IAMB,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,2,500,4.45E-03,0.01,0.03,0.02,6.74E-03,0.04,1.05
BN Learn,fIAMB,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,2,500,6.50E-03,0.01,0.03,0.02,8.44E-03,0.04,0.24
BN Learn,iIAMB,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,2,500,4.45E-03,0.01,0.03,0.02,6.74E-03,0.04,0.54
BN Learn,shPC,-,0.01,500,2,500,0.02,0.01,0,0,0.01,0,0.39
BN Learn,shPC,-,0.001,500,2,500,4.03E-03,0.02,0,0,8.85E-03,0,0.12
BN Learn,MMHC,-,-,500,2,500,0.02,6.52E-03,0.01,0.02,0.01,0.03,3.94
BN Learn,IAMB Cor,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,2,500,4.45E-03,0.01,0.03,0.02,6.74E-03,0.04,0.88
BN Learn,IAMB Mi-G,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,2,500,5.28E-03,0.01,0.03,0.02,6.99E-03,0.04,1.57
BN Learn,IAMB Mi-G-Sh,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,2,500,3.11E-03,0.01,0.03,0.02,7.04E-03,0.04,1.04
BN Learn,IAMB Zf,-,0.01,500,2,500,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,2,500,4.76E-03,0.01,0.03,0.02,6.68E-03,0.04,3.74
PC Alg,PC Fisher Z,-,0.01,500,2,500,0.02,0.01,0.04,0.04,0.01,0.07,0.75
PC Alg,PC Fisher Z,-,0.001,500,2,500,4.51E-03,0.02,0.04,0.04,9.08E-03,0.07,0.21
PC Alg,PC-Stable Fisher Z,-,0.01,500,2,500,0.02,0.01,0.04,0.04,0.01,0.07,0.22
PC Alg,PC-Stable Fisher Z,-,0.001,500,2,500,4.51E-03,0.02,0.04,0.04,9.08E-03,0.07,0.52
PC Alg,CPC Fisher Z,-,0.01,500,2,500,0.02,0.01,6.61E-03,0.02,0.01,0.02,1.22
PC Alg,CPC Fisher Z,-,0.001,500,2,500,4.51E-03,0.02,6.78E-03,0.03,9.08E-03,0.02,1.95
PC Alg,CPC (majority) Fisher Z,-,0.01,500,2,500,0.02,0.01,0.03,0.03,0.01,0.04,1.58
PC Alg,CPC (majority) Fisher Z,-,0.001,500,2,500,4.51E-03,0.02,5.45E-03,0.02,9.08E-03,0.02,0.55
PC Alg,GES BIC,2,-,500,2,500,1.54E-03,8.44E-03,9.13E-03,0.02,4.28E-03,0.02,0.29
PC Alg,GES BIC,4,-,500,2,500,7.27E-04,0.02,7.77E-03,0.02,9.31E-03,0.01,0.2
MATLAB,PC Fisher Z,-,0.01,500,2,500,0.02,0.01,0.04,0.04,0.01,0.07,0.82
MATLAB,PC Fisher Z,-,0.001,500,2,500,5.04E-03,0.02,0.04,0.03,9.80E-03,0.07,3.04
Tetrad,PC Fisher Z,-,0.01,500,2,1000,9.53E-03,4.52E-03,0.01,0.02,6.06E-03,0.03,0.29
Tetrad,PC Fisher Z,-,0.001,500,2,1000,3.55E-03,5.92E-03,0.02,0.02,2.81E-03,0.02,0.16
Tetrad,PC-Stable Fisher Z,-,0.01,500,2,1000,0.01,5.03E-03,0.02,0.02,6.47E-03,0.03,0.11
Tetrad,PC-Stable Fisher Z,-,0.001,500,2,1000,3.61E-03,6.04E-03,0.03,0.03,3.05E-03,0.04,0.06
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,2,1000,0.01,5.03E-03,0.02,0.03,6.47E-03,0.03,0.06
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,2,1000,3.61E-03,6.04E-03,0.02,0.03,3.05E-03,0.03,0.1
Tetrad,CPC Fisher Z,-,0.01,500,2,1000,9.53E-03,4.52E-03,8.59E-03,0.02,6.06E-03,0.02,0.2
Tetrad,CPC Fisher Z,-,0.001,500,2,1000,3.55E-03,5.92E-03,2.80E-03,0.02,2.81E-03,0.01,0.38
Tetrad,CPC-Stable Fisher Z,-,0.01,500,2,1000,0.01,5.03E-03,7.03E-03,0.02,6.47E-03,0.02,0.18
Tetrad,CPC-Stable Fisher Z,-,0.001,500,2,1000,3.61E-03,6.04E-03,2.80E-03,0.02,3.05E-03,0.01,0.1
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,2,1000,0.02,4.62E-03,0.03,0.02,0.01,0.03,0.27
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,2,1000,5.75E-03,4.57E-03,0.01,0.02,3.94E-03,0.02,0.07
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,2,1000,1.76E-03,9.05E-03,6.94E-03,0.02,4.68E-03,0.02,0.02
Tetrad,fGES (unfaith) BIC,2,-,500,2,1000,7.88E-03,4.16E-03,0.02,0.02,4.78E-03,0.02,0.09
Tetrad,fGES (unfaith) BIC,4,-,500,2,1000,1.70E-03,6.81E-03,8.52E-03,0.02,3.73E-03,0.02,0.05
Tetrad,fGES (faith) Fisher Z,-,0.001,500,2,1000,0.01,4.99E-03,0.02,0.02,7.71E-03,0.02,0.04
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,2,1000,5.88E-03,5.20E-03,0.01,0.02,3.89E-03,0.02,0.01
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,2,1000,1.76E-03,8.77E-03,7.90E-03,0.02,4.45E-03,0.02,0.04
Tetrad,fGES (faith) BIC,2,-,500,2,1000,7.39E-03,4.73E-03,0.02,0.02,4.70E-03,0.02,0.04
Tetrad,fGES (faith) BIC,4,-,500,2,1000,1.71E-03,7.21E-03,8.52E-03,0.02,3.91E-03,0.02,0.09
BN Learn,MMPC,-,0.01,500,2,1000,8.39E-03,4.20E-03,0,0,5.06E-03,0,0.72
BN Learn,MMPC,-,0.001,500,2,1000,4.13E-03,6.61E-03,0,0,3.53E-03,0,0.39
BN Learn,Grow Shrink,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,2,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,2,1000,3.70E-03,6.82E-03,9.46E-03,0.02,3.61E-03,0.01,1.25
BN Learn,fIAMB,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,2,1000,2.98E-03,5.69E-03,8.07E-03,0.02,3.29E-03,0.01,0.39
BN Learn,iIAMB,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,2,1000,3.70E-03,6.82E-03,9.46E-03,0.02,3.61E-03,0.01,0.62
BN Learn,shPC,-,0.01,500,2,1000,6.40E-03,5.03E-03,0,0,4.82E-03,0,0.19
BN Learn,shPC,-,0.001,500,2,1000,3.98E-03,5.92E-03,0,0,2.91E-03,0,0.13
BN Learn,MMHC,-,-,500,2,1000,0.01,4.05E-03,8.53E-03,9.89E-03,9.10E-03,0.01,45.83
BN Learn,IAMB Cor,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,2,1000,3.70E-03,6.82E-03,9.46E-03,0.02,3.61E-03,0.01,1.03
BN Learn,IAMB Mi-G,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,2,1000,3.80E-03,6.02E-03,9.05E-03,0.02,3.61E-03,0.01,1.39
BN Learn,IAMB Mi-G-Sh,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,2,1000,3.83E-03,6.05E-03,9.83E-03,0.02,3.38E-03,0.01,15.14
BN Learn,IAMB Zf,-,0.01,500,2,1000,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,2,1000,4.38E-03,6.61E-03,9.59E-03,0.02,3.47E-03,0.01,1.65
PC Alg,PC Fisher Z,-,0.01,500,2,1000,0.01,5.03E-03,0.02,0.02,6.47E-03,0.04,1.21
PC Alg,PC Fisher Z,-,0.001,500,2,1000,3.61E-03,6.04E-03,0.02,0.02,3.05E-03,0.03,0.34
PC Alg,PC-Stable Fisher Z,-,0.01,500,2,1000,0.01,5.03E-03,0.02,0.02,6.47E-03,0.04,0.29
PC Alg,PC-Stable Fisher Z,-,0.001,500,2,1000,3.61E-03,6.04E-03,0.02,0.02,3.05E-03,0.03,0.67
PC Alg,CPC Fisher Z,-,0.01,500,2,1000,0.01,5.03E-03,6.20E-03,0.02,6.47E-03,0.02,1.9
PC Alg,CPC Fisher Z,-,0.001,500,2,1000,3.61E-03,6.04E-03,3.39E-03,0.02,3.05E-03,0.02,0.85
PC Alg,CPC (majority) Fisher Z,-,0.01,500,2,1000,0.01,5.03E-03,7.95E-03,0.02,6.47E-03,0.02,1
PC Alg,CPC (majority) Fisher Z,-,0.001,500,2,1000,3.61E-03,6.04E-03,4.51E-03,0.02,3.05E-03,0.02,2.63
PC Alg,GES BIC,2,-,500,2,1000,1.71E-03,4.02E-03,6.53E-03,0.02,2.30E-03,0.02,0.43
PC Alg,GES BIC,4,-,500,2,1000,1.02E-03,8.58E-03,6.02E-03,0.02,4.39E-03,0.02,0.25
MATLAB,PC Fisher Z,-,0.01,500,2,1000,8.76E-03,4.52E-03,0.02,0.02,5.52E-03,0.03,2.77
MATLAB,PC Fisher Z,-,0.001,500,2,1000,4.50E-03,5.92E-03,0.02,0.02,3.09E-03,0.04,2.46
Tetrad,PC Fisher Z,-,0.01,500,4,100,0.01,0.02,0.03,0.02,0.01,0.03,0.22
Tetrad,PC Fisher Z,-,0.001,500,4,100,5.97E-03,0.01,0.04,0.01,0.01,0.04,0.25
Tetrad,PC-Stable Fisher Z,-,0.01,500,4,100,0.01,0.02,0.04,0.02,0.02,0.04,0.01
Tetrad,PC-Stable Fisher Z,-,0.001,500,4,100,4.85E-03,0.01,0.04,0.01,0.01,0.03,0.02
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,4,100,0.01,0.02,0.03,0.02,0.02,0.03,0.02
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,4,100,4.85E-03,0.01,0.03,0.01,0.01,0.02,0.03
Tetrad,CPC Fisher Z,-,0.01,500,4,100,0.01,0.02,0.01,0.01,0.01,0.01,0.14
Tetrad,CPC Fisher Z,-,0.001,500,4,100,5.97E-03,0.01,0.03,0.01,0.01,0.02,0.17
Tetrad,CPC-Stable Fisher Z,-,0.01,500,4,100,0.01,0.02,9.35E-03,0.01,0.02,0.01,0.02
Tetrad,CPC-Stable Fisher Z,-,0.001,500,4,100,4.85E-03,0.01,0.03,9.81E-03,0.01,0.02,0.06
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,4,100,0.01,0.02,0.02,0.03,0.02,0.03,0.18
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,4,100,0.01,0.02,0.02,0.02,0.01,0.02,0.09
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,4,100,6.49E-03,0.01,0.05,0.01,0.01,0.02,5.33E-03
Tetrad,fGES (unfaith) BIC,2,-,500,4,100,0.01,0.02,0.01,0.02,0.01,0.03,0.26
Tetrad,fGES (unfaith) BIC,4,-,500,4,100,9.13E-03,9.70E-03,0.02,0.02,7.80E-03,0.02,0.03
Tetrad,fGES (faith) Fisher Z,-,0.001,500,4,100,0.01,0.02,0.02,0.02,0.01,0.03,0.03
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,4,100,6.07E-03,0.01,0.02,0.02,7.51E-03,0.02,0.01
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,4,100,5.74E-03,0.02,0.05,0.01,0.01,0.03,5.16E-03
Tetrad,fGES (faith) BIC,2,-,500,4,100,0.01,0.02,0.02,0.02,0.02,0.03,0.03
Tetrad,fGES (faith) BIC,4,-,500,4,100,6.44E-03,0.01,0.02,0.01,8.65E-03,0.02,0.02
BN Learn,MMPC,-,0.01,500,4,100,0.01,0.02,0,0,0.01,0,0.28
BN Learn,MMPC,-,0.001,500,4,100,5.27E-03,0.01,0,0,9.96E-03,0,1.74
BN Learn,Grow Shrink,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,4,100,6.87E-03,9.26E-03,0.05,0.01,8.64E-03,0.02,2.29
BN Learn,IAMB,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,4,100,8.03E-03,0.01,0.04,0.01,0.01,0.01,0.87
BN Learn,fIAMB,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,4,100,7.52E-03,0.01,0.07,0.01,0.01,0.03,0.44
BN Learn,iIAMB,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,4,100,7.91E-03,0.01,0.04,0.02,0.01,0.02,0.24
BN Learn,shPC,-,0.01,500,4,100,0.01,0.02,0,0,0.01,0,0.15
BN Learn,shPC,-,0.001,500,4,100,6.51E-03,0.01,0,0,0.01,0,0.19
BN Learn,MMHC,-,-,500,4,100,0.02,0.02,0.03,0.02,0.02,0.04,0.46
BN Learn,IAMB Cor,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,4,100,8.03E-03,0.01,0.04,0.01,0.01,0.01,0.29
BN Learn,IAMB Mi-G,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,4,100,8.75E-03,0.01,0.03,0.01,0.01,0.01,0.63
BN Learn,IAMB Mi-G-Sh,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,4,100,3.39E-03,0.01,0.08,0.02,9.31E-03,0.02,0.2
BN Learn,IAMB Zf,-,0.01,500,4,100,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,4,100,8.65E-03,0.01,0.04,0.01,0.01,0.02,0.41
PC Alg,PC Fisher Z,-,0.01,500,4,100,0.01,0.02,0.02,0.02,0.02,0.03,0.08
PC Alg,PC Fisher Z,-,0.001,500,4,100,4.85E-03,0.01,0.02,0.02,0.01,0.02,0.38
PC Alg,PC-Stable Fisher Z,-,0.01,500,4,100,0.01,0.02,0.02,0.02,0.02,0.03,0.23
PC Alg,PC-Stable Fisher Z,-,0.001,500,4,100,4.85E-03,0.01,0.02,0.02,0.01,0.02,0.18
PC Alg,CPC Fisher Z,-,0.01,500,4,100,0.01,0.02,9.32E-03,0.01,0.02,0.01,0.36
PC Alg,CPC Fisher Z,-,0.001,500,4,100,4.85E-03,0.01,0.03,0.01,0.01,0.02,1.81
PC Alg,CPC (majority) Fisher Z,-,0.01,500,4,100,0.01,0.02,0.03,0.02,0.02,0.02,0.49
PC Alg,CPC (majority) Fisher Z,-,0.001,500,4,100,4.85E-03,0.01,0.02,0.01,0.01,0.01,1.37
PC Alg,GES BIC,2,-,500,4,100,5.85E-03,0.02,0.02,0.03,0.01,0.03,1.25
PC Alg,GES BIC,4,-,500,4,100,5.40E-03,0.02,0.01,0.02,0.02,0.02,0.52
MATLAB,PC Fisher Z,-,0.01,500,4,100,0.01,0.02,0.02,0.02,0.01,0.02,1.97
MATLAB,PC Fisher Z,-,0.001,500,4,100,5.60E-03,0.01,0.02,0.01,0.01,0.02,1.95
Tetrad,PC Fisher Z,-,0.01,500,4,500,6.93E-03,9.73E-03,0.03,0.03,7.41E-03,0.05,0.33
Tetrad,PC Fisher Z,-,0.001,500,4,500,2.05E-03,0.01,0.03,0.03,7.11E-03,0.04,0.33
Tetrad,PC-Stable Fisher Z,-,0.01,500,4,500,5.38E-03,8.99E-03,0.03,0.02,6.53E-03,0.04,0.21
Tetrad,PC-Stable Fisher Z,-,0.001,500,4,500,1.90E-03,0.01,0.02,0.02,6.34E-03,0.03,0.09
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,4,500,5.38E-03,8.99E-03,0.02,0.01,6.53E-03,0.02,0.45
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,4,500,1.90E-03,0.01,9.89E-03,0.02,6.34E-03,0.02,0.29
Tetrad,CPC Fisher Z,-,0.01,500,4,500,6.93E-03,9.73E-03,3.84E-03,0.01,7.41E-03,8.10E-03,1.08
Tetrad,CPC Fisher Z,-,0.001,500,4,500,2.05E-03,0.01,4.59E-03,0.02,7.11E-03,0.01,0.47
Tetrad,CPC-Stable Fisher Z,-,0.01,500,4,500,5.38E-03,8.99E-03,4.27E-03,0.01,6.53E-03,7.44E-03,1.08
Tetrad,CPC-Stable Fisher Z,-,0.001,500,4,500,1.90E-03,0.01,4.77E-03,0.02,6.34E-03,0.01,0.46
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,4,500,0.01,4.06E-03,0.02,0.01,6.44E-03,0.02,0.5
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,4,500,0.01,6.91E-03,0.02,0.01,4.14E-03,0.02,0.33
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,4,500,5.43E-03,0.01,0.01,0.02,7.10E-03,0.02,0.16
Tetrad,fGES (unfaith) BIC,2,-,500,4,500,0.01,3.66E-03,0.02,0.01,5.90E-03,0.02,0.29
Tetrad,fGES (unfaith) BIC,4,-,500,4,500,7.68E-03,0.01,0.01,0.02,5.22E-03,0.02,0.15
Tetrad,fGES (faith) Fisher Z,-,0.001,500,4,500,9.17E-03,5.22E-03,0.01,0.01,5.30E-03,0.02,0.11
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,4,500,8.82E-03,6.11E-03,0.02,0.01,3.85E-03,0.01,0.1
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,4,500,4.17E-03,0.01,0.01,0.02,5.71E-03,0.02,0.04
Tetrad,fGES (faith) BIC,2,-,500,4,500,8.48E-03,5.10E-03,0.02,0.01,3.82E-03,0.02,0.07
Tetrad,fGES (faith) BIC,4,-,500,4,500,5.92E-03,7.87E-03,0.01,0.01,5.16E-03,0.02,0.07
BN Learn,MMPC,-,0.01,500,4,500,5.60E-03,0.01,0,0,7.78E-03,0,1.1
BN Learn,MMPC,-,0.001,500,4,500,2.50E-03,0.01,0,0,8.04E-03,0,1.04
BN Learn,Grow Shrink,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,4,500,0.32,0.25,0.27,0.2,0.28,0.17,77.28
BN Learn,IAMB,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,4,500,2.03E-03,0.01,0.02,0.02,8.78E-03,0.03,2.09
BN Learn,fIAMB,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,4,500,2.85E-03,0.01,0.02,0.02,6.90E-03,0.03,1.31
BN Learn,iIAMB,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,4,500,0.51,0.41,0.44,0.31,0.46,0.27,19.67
BN Learn,shPC,-,0.01,500,4,500,6.53E-03,9.86E-03,0,0,7.73E-03,0,0.37
BN Learn,shPC,-,0.001,500,4,500,2.17E-03,0.01,0,0,7.11E-03,0,0.37
BN Learn,MMHC,-,-,500,4,500,0.01,0.01,0.02,0.02,9.85E-03,0.03,1.97
BN Learn,IAMB Cor,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,4,500,2.03E-03,0.01,0.02,0.02,8.78E-03,0.03,2.92
BN Learn,IAMB Mi-G,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,4,500,2.16E-03,0.02,0.02,0.02,8.98E-03,0.03,3.43
BN Learn,IAMB Mi-G-Sh,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,4,500,1.72E-03,0.01,0.02,0.02,7.36E-03,0.03,4.37
BN Learn,IAMB Zf,-,0.01,500,4,500,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,4,500,2.15E-03,0.01,0.02,0.02,8.76E-03,0.03,3.85
PC Alg,PC Fisher Z,-,0.01,500,4,500,5.38E-03,8.99E-03,0.02,0.02,6.53E-03,0.04,1.56
PC Alg,PC Fisher Z,-,0.001,500,4,500,1.90E-03,0.01,0.02,0.02,6.34E-03,0.04,0.45
PC Alg,PC-Stable Fisher Z,-,0.01,500,4,500,5.38E-03,8.99E-03,0.02,0.02,6.53E-03,0.04,1.17
PC Alg,PC-Stable Fisher Z,-,0.001,500,4,500,1.90E-03,0.01,0.02,0.02,6.34E-03,0.04,0.3
PC Alg,CPC Fisher Z,-,0.01,500,4,500,5.38E-03,8.99E-03,2.65E-03,0.01,6.53E-03,9.17E-03,9.86
PC Alg,CPC Fisher Z,-,0.001,500,4,500,1.90E-03,0.01,2.24E-03,0.02,6.34E-03,0.01,6.02
PC Alg,CPC (majority) Fisher Z,-,0.01,500,4,500,5.38E-03,8.99E-03,0.02,0.02,6.53E-03,0.03,13.42
PC Alg,CPC (majority) Fisher Z,-,0.001,500,4,500,1.90E-03,0.01,6.91E-03,0.02,6.34E-03,0.01,7.96
PC Alg,GES BIC,2,-,500,4,500,8.01E-03,2.91E-03,0.01,9.76E-03,4.87E-03,0.01,1.37
PC Alg,GES BIC,4,-,500,4,500,4.65E-03,6.96E-03,8.44E-03,9.37E-03,4.76E-03,9.75E-03,1.63
MATLAB,PC Fisher Z,-,0.01,500,4,500,6.55E-03,9.64E-03,0.02,0.02,7.36E-03,0.04,1.65
MATLAB,PC Fisher Z,-,0.001,500,4,500,1.88E-03,0.01,0.02,0.02,6.99E-03,0.04,2.08
Tetrad,PC Fisher Z,-,0.01,500,4,1000,6.67E-03,8.40E-03,0.03,0.02,5.80E-03,0.05,0.74
Tetrad,PC Fisher Z,-,0.001,500,4,1000,2.00E-03,9.65E-03,0.02,0.02,4.76E-03,0.04,0.41
Tetrad,PC-Stable Fisher Z,-,0.01,500,4,1000,5.72E-03,8.73E-03,0.03,0.02,5.49E-03,0.05,0.81
Tetrad,PC-Stable Fisher Z,-,0.001,500,4,1000,1.91E-03,9.52E-03,0.02,0.02,4.73E-03,0.03,0.82
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,4,1000,5.72E-03,8.73E-03,0.01,0.01,5.49E-03,0.02,2.07
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,4,1000,1.91E-03,9.52E-03,0.01,0.02,4.73E-03,0.02,1.33
Tetrad,CPC Fisher Z,-,0.01,500,4,1000,6.67E-03,8.40E-03,3.81E-03,0.02,5.80E-03,0.01,5.88
Tetrad,CPC Fisher Z,-,0.001,500,4,1000,2.00E-03,9.65E-03,2.89E-03,0.01,4.76E-03,0.01,2.23
Tetrad,CPC-Stable Fisher Z,-,0.01,500,4,1000,5.72E-03,8.73E-03,3.80E-03,0.02,5.49E-03,0.01,5.81
Tetrad,CPC-Stable Fisher Z,-,0.001,500,4,1000,1.91E-03,9.52E-03,2.89E-03,0.01,4.73E-03,0.01,4.51
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,4,1000,0.01,2.35E-03,0.02,7.73E-03,7.52E-03,0.02,0.7
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,4,1000,9.78E-03,4.63E-03,0.02,9.67E-03,5.91E-03,0.02,0.52
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,4,1000,6.61E-03,8.57E-03,0.01,0.01,5.68E-03,0.02,0.36
Tetrad,fGES (unfaith) BIC,2,-,500,4,1000,9.23E-03,3.47E-03,0.02,8.50E-03,5.11E-03,0.02,0.17
Tetrad,fGES (unfaith) BIC,4,-,500,4,1000,8.04E-03,5.79E-03,0.01,0.01,5.29E-03,0.01,0.18
Tetrad,fGES (faith) Fisher Z,-,0.001,500,4,1000,9.36E-03,4.26E-03,0.01,0.01,5.45E-03,0.02,0.23
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,4,1000,0.01,5.30E-03,0.02,0.01,5.70E-03,0.02,0.13
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,4,1000,6.72E-03,9.11E-03,0.01,0.01,5.86E-03,0.02,0.07
Tetrad,fGES (faith) BIC,2,-,500,4,1000,0.01,4.02E-03,0.02,0.01,4.60E-03,0.02,0.12
Tetrad,fGES (faith) BIC,4,-,500,4,1000,8.95E-03,7.86E-03,0.01,0.01,6.20E-03,0.02,0.07
BN Learn,MMPC,-,0.01,500,4,1000,6.50E-03,8.71E-03,0,0,5.79E-03,0,2.82
BN Learn,MMPC,-,0.001,500,4,1000,1.78E-03,0.01,0,0,5.92E-03,0,2.43
BN Learn,Grow Shrink,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,4,1000,1.56E-03,7.88E-03,0.01,0.01,4.63E-03,0.02,26.37
BN Learn,fIAMB,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,4,1000,1.71E-03,9.10E-03,0.01,0.01,5.17E-03,0.02,35.28
BN Learn,iIAMB,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,4,1000,0,0,0,0,0,0,0
BN Learn,shPC,-,0.01,500,4,1000,6.79E-03,8.82E-03,0,0,6.29E-03,0,1.23
BN Learn,shPC,-,0.001,500,4,1000,1.87E-03,0.01,0,0,5.35E-03,0,2.11
BN Learn,MMHC,-,-,500,4,1000,0.01,7.73E-03,0.01,0.01,7.08E-03,0.02,9.32
BN Learn,IAMB Cor,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.01,500,4,1000,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,4,1000,0,0,0,0,0,0,0
PC Alg,PC Fisher Z,-,0.01,500,4,1000,5.72E-03,8.73E-03,0.02,0.02,5.49E-03,0.03,2.41
PC Alg,PC Fisher Z,-,0.001,500,4,1000,1.91E-03,9.52E-03,0.02,9.94E-03,4.73E-03,0.02,1.23
PC Alg,PC-Stable Fisher Z,-,0.01,500,4,1000,5.72E-03,8.73E-03,0.02,0.02,5.49E-03,0.03,1.64
PC Alg,PC-Stable Fisher Z,-,0.001,500,4,1000,1.91E-03,9.52E-03,0.02,9.94E-03,4.73E-03,0.02,1.07
PC Alg,CPC Fisher Z,-,0.01,500,4,1000,5.72E-03,8.73E-03,5.25E-03,0.02,5.49E-03,0.01,23.49
PC Alg,CPC Fisher Z,-,0.001,500,4,1000,1.91E-03,9.52E-03,3.91E-03,0.01,4.73E-03,0.01,16.18
PC Alg,CPC (majority) Fisher Z,-,0.01,500,4,1000,5.72E-03,8.73E-03,9.38E-03,0.01,5.49E-03,0.02,33.36
PC Alg,CPC (majority) Fisher Z,-,0.001,500,4,1000,1.91E-03,9.52E-03,0.01,0.02,4.73E-03,0.03,15.71
PC Alg,GES BIC,2,-,500,4,1000,7.68E-03,2.87E-03,0.01,9.68E-03,4.52E-03,0.02,1.9
PC Alg,GES BIC,4,-,500,4,1000,5.15E-03,5.15E-03,0.01,9.31E-03,4.29E-03,0.01,1.46
MATLAB,PC Fisher Z,-,0.01,500,4,1000,5.94E-03,8.29E-03,0.01,0.01,5.52E-03,0.02,4.53
MATLAB,PC Fisher Z,-,0.001,500,4,1000,1.98E-03,9.33E-03,0.02,9.09E-03,4.81E-03,0.03,15.9
Tetrad,PC Fisher Z,-,0.01,500,6,100,9.55E-03,8.74E-03,0.02,7.59E-03,8.69E-03,0.02,0.19
Tetrad,PC Fisher Z,-,0.001,500,6,100,5.79E-03,6.62E-03,0.03,0.01,5.16E-03,0.02,0.35
Tetrad,PC-Stable Fisher Z,-,0.01,500,6,100,9.31E-03,9.59E-03,0.01,8.87E-03,9.47E-03,0.01,0.06
Tetrad,PC-Stable Fisher Z,-,0.001,500,6,100,6.97E-03,5.82E-03,0.03,0.01,4.90E-03,0.02,0.11
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,6,100,9.31E-03,9.59E-03,0.03,0.02,9.47E-03,0.02,0.03
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,6,100,6.97E-03,5.82E-03,0.02,0.01,4.90E-03,0.02,0.04
Tetrad,CPC Fisher Z,-,0.01,500,6,100,9.55E-03,8.74E-03,9.30E-03,0.01,8.69E-03,0.02,0.16
Tetrad,CPC Fisher Z,-,0.001,500,6,100,5.79E-03,6.62E-03,0.02,6.67E-03,5.16E-03,0.01,0.25
Tetrad,CPC-Stable Fisher Z,-,0.01,500,6,100,9.31E-03,9.59E-03,0.01,0.01,9.47E-03,0.02,0.02
Tetrad,CPC-Stable Fisher Z,-,0.001,500,6,100,6.97E-03,5.82E-03,0.02,6.80E-03,4.90E-03,0.01,0.02
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,6,100,0.01,0.02,0.02,0.02,0.01,0.03,0.41
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,6,100,0.01,0.02,0.02,0.03,0.02,0.04,0.71
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,6,100,5.45E-03,6.97E-03,0.03,0.01,7.19E-03,0.01,0.02
Tetrad,fGES (unfaith) BIC,2,-,500,6,100,0.01,0.01,0.02,0.02,0.01,0.02,1.28
Tetrad,fGES (unfaith) BIC,4,-,500,6,100,7.25E-03,0.02,0.01,0.02,0.01,0.02,0.37
Tetrad,fGES (faith) Fisher Z,-,0.001,500,6,100,0.01,0.01,0.03,0.02,0.01,0.03,0.04
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,6,100,8.19E-03,0.01,0.02,0.02,8.96E-03,0.02,0.02
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,6,100,4.57E-03,7.95E-03,0.05,0.02,8.57E-03,0.02,0.02
Tetrad,fGES (faith) BIC,2,-,500,6,100,0.01,9.29E-03,0.02,0.01,9.00E-03,0.02,0.16
Tetrad,fGES (faith) BIC,4,-,500,6,100,5.87E-03,5.79E-03,0.01,8.28E-03,5.42E-03,0.01,0.02
BN Learn,MMPC,-,0.01,500,6,100,6.47E-03,0.01,0,0,9.34E-03,0,0.37
BN Learn,MMPC,-,0.001,500,6,100,4.69E-03,6.49E-03,0,0,6.04E-03,0,0.29
BN Learn,Grow Shrink,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,6,100,4.06E-03,5.67E-03,0.06,0.02,5.63E-03,0.03,0.59
BN Learn,fIAMB,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,6,100,4.76E-03,5.99E-03,0.07,0.02,6.56E-03,0.03,0.34
BN Learn,iIAMB,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,6,100,0,0,0,0,0,0,0
BN Learn,shPC,-,0.01,500,6,100,9.85E-03,0.01,0,0,9.44E-03,0,0.14
BN Learn,shPC,-,0.001,500,6,100,7.43E-03,7.50E-03,0,0,6.42E-03,0,0.07
BN Learn,MMHC,-,-,500,6,100,0.01,0.01,0.03,0.02,0.01,0.04,0.29
BN Learn,IAMB Cor,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.01,500,6,100,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,6,100,0,0,0,0,0,0,0
PC Alg,PC Fisher Z,-,0.01,500,6,100,9.31E-03,9.59E-03,0.02,0.01,9.47E-03,0.02,0.24
PC Alg,PC Fisher Z,-,0.001,500,6,100,6.97E-03,5.82E-03,0.02,7.85E-03,4.90E-03,0.02,0.88
PC Alg,PC-Stable Fisher Z,-,0.01,500,6,100,9.31E-03,9.59E-03,0.02,0.01,9.47E-03,0.02,0.82
PC Alg,PC-Stable Fisher Z,-,0.001,500,6,100,6.97E-03,5.82E-03,0.02,7.85E-03,4.90E-03,0.02,0.09
PC Alg,CPC Fisher Z,-,0.01,500,6,100,9.31E-03,9.59E-03,0.01,0.01,9.47E-03,0.02,0.46
PC Alg,CPC Fisher Z,-,0.001,500,6,100,6.97E-03,5.82E-03,0.02,7.58E-03,4.90E-03,0.01,0.2
PC Alg,CPC (majority) Fisher Z,-,0.01,500,6,100,9.31E-03,9.59E-03,0.02,0.02,9.47E-03,0.02,2.07
PC Alg,CPC (majority) Fisher Z,-,0.001,500,6,100,6.97E-03,5.82E-03,0.02,0.02,4.90E-03,0.02,0.5
PC Alg,GES BIC,2,-,500,6,100,6.03E-03,0.02,0.01,0.02,0.01,0.02,4.78
PC Alg,GES BIC,4,-,500,6,100,5.69E-03,0.01,0.02,9.54E-03,9.39E-03,9.00E-03,0.59
MATLAB,PC Fisher Z,-,0.01,500,6,100,9.59E-03,9.31E-03,0.02,0.01,9.24E-03,0.02,2.38
MATLAB,PC Fisher Z,-,0.001,500,6,100,5.82E-03,7.29E-03,0.02,9.20E-03,6.17E-03,0.02,3.22
Tetrad,PC Fisher Z,-,0.01,500,6,500,2.57E-03,8.60E-03,0.03,0.02,5.47E-03,0.04,0.51
Tetrad,PC Fisher Z,-,0.001,500,6,500,1.89E-03,0.01,0.02,0.01,7.24E-03,0.03,0.39
Tetrad,PC-Stable Fisher Z,-,0.01,500,6,500,2.43E-03,8.44E-03,0.02,0.01,5.46E-03,0.03,0.54
Tetrad,PC-Stable Fisher Z,-,0.001,500,6,500,1.43E-03,0.01,0.02,0.01,7.00E-03,0.03,0.45
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,6,500,2.43E-03,8.44E-03,0.01,0.01,5.46E-03,0.02,1.08
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,6,500,1.43E-03,0.01,0.02,0.01,7.00E-03,0.02,1.02
Tetrad,CPC Fisher Z,-,0.01,500,6,500,2.57E-03,8.60E-03,4.95E-03,0.01,5.47E-03,0.01,3.35
Tetrad,CPC Fisher Z,-,0.001,500,6,500,1.89E-03,0.01,7.08E-03,0.02,7.24E-03,0.02,0.63
Tetrad,CPC-Stable Fisher Z,-,0.01,500,6,500,2.43E-03,8.44E-03,4.39E-03,0.01,5.46E-03,0.01,3.26
Tetrad,CPC-Stable Fisher Z,-,0.001,500,6,500,1.43E-03,0.01,7.78E-03,0.02,7.00E-03,0.02,1.17
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,6,500,0.02,3.74E-03,0.03,0.01,0.01,0.03,4.06
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,6,500,0.02,3.92E-03,0.02,6.32E-03,9.01E-03,0.03,1
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,6,500,8.98E-03,0.01,0.01,0.01,8.98E-03,0.02,0.86
Tetrad,fGES (unfaith) BIC,2,-,500,6,500,0.02,3.01E-03,0.02,9.18E-03,9.95E-03,0.03,0.84
Tetrad,fGES (unfaith) BIC,4,-,500,6,500,0.01,7.18E-03,0.02,9.33E-03,5.39E-03,0.02,0.43
Tetrad,fGES (faith) Fisher Z,-,0.001,500,6,500,0.02,5.59E-03,0.03,9.90E-03,0.01,0.04,1.46
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,6,500,0.02,7.83E-03,0.02,5.87E-03,8.36E-03,0.02,0.33
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,6,500,6.91E-03,0.01,0.01,0.01,8.61E-03,0.02,0.13
Tetrad,fGES (faith) BIC,2,-,500,6,500,0.02,6.25E-03,0.02,7.14E-03,7.87E-03,0.03,0.32
Tetrad,fGES (faith) BIC,4,-,500,6,500,0.01,0.01,0.02,0.01,0.01,0.03,0.13
BN Learn,MMPC,-,0.01,500,6,500,1.80E-03,8.07E-03,0,0,4.81E-03,0,1.84
BN Learn,MMPC,-,0.001,500,6,500,9.83E-04,0.01,0,0,6.49E-03,0,1.79
BN Learn,Grow Shrink,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,6,500,8.97E-04,0.01,0.01,7.79E-03,7.48E-03,0.01,5.48
BN Learn,fIAMB,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,6,500,1.09E-03,0.01,0.02,5.76E-03,6.79E-03,0.02,5.12
BN Learn,iIAMB,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,6,500,0,0,0,0,0,0,0
BN Learn,shPC,-,0.01,500,6,500,2.08E-03,7.06E-03,0,0,4.48E-03,0,0.85
BN Learn,shPC,-,0.001,500,6,500,1.87E-03,9.71E-03,0,0,6.56E-03,0,0.39
BN Learn,MMHC,-,-,500,6,500,5.85E-03,8.72E-03,9.02E-03,7.76E-03,6.55E-03,0.01,5.05
BN Learn,IAMB Cor,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.01,500,6,500,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,6,500,0,0,0,0,0,0,0
PC Alg,PC Fisher Z,-,0.01,500,6,500,2.43E-03,8.44E-03,0.02,0.01,5.46E-03,0.03,1.48
PC Alg,PC Fisher Z,-,0.001,500,6,500,1.43E-03,0.01,0.02,0.01,7.00E-03,0.03,2.25
PC Alg,PC-Stable Fisher Z,-,0.01,500,6,500,2.43E-03,8.44E-03,0.02,0.01,5.46E-03,0.03,1.68
PC Alg,PC-Stable Fisher Z,-,0.001,500,6,500,1.43E-03,0.01,0.02,0.01,7.00E-03,0.03,0.79
PC Alg,CPC Fisher Z,-,0.01,500,6,500,2.43E-03,8.44E-03,5.98E-03,0.01,5.46E-03,0.01,23.16
PC Alg,CPC Fisher Z,-,0.001,500,6,500,1.43E-03,0.01,7.57E-03,0.02,7.00E-03,0.02,9.9
PC Alg,CPC (majority) Fisher Z,-,0.01,500,6,500,2.43E-03,8.44E-03,0.01,7.77E-03,5.46E-03,0.02,25.91
PC Alg,CPC (majority) Fisher Z,-,0.001,500,6,500,1.43E-03,0.01,7.99E-03,0.01,7.00E-03,0.01,9.31
PC Alg,GES BIC,2,-,500,6,500,0.01,7.24E-03,0.02,0.01,9.01E-03,0.03,11.88
PC Alg,GES BIC,4,-,500,6,500,6.09E-03,0.01,0.01,0.01,7.48E-03,0.02,9.38
MATLAB,PC Fisher Z,-,0.01,500,6,500,2.78E-03,8.60E-03,0.02,0.01,5.75E-03,0.03,2.29
MATLAB,PC Fisher Z,-,0.001,500,6,500,1.73E-03,0.01,0.02,0.01,6.70E-03,0.03,2.66
Tetrad,PC Fisher Z,-,0.01,500,6,1000,3.25E-03,0.01,0.01,5.90E-03,7.38E-03,0.02,1.27
Tetrad,PC Fisher Z,-,0.001,500,6,1000,2.27E-03,0.01,0.01,8.62E-03,7.36E-03,0.02,1.17
Tetrad,PC-Stable Fisher Z,-,0.01,500,6,1000,2.61E-03,0.01,0.01,0.01,7.47E-03,0.02,1.12
Tetrad,PC-Stable Fisher Z,-,0.001,500,6,1000,1.53E-03,0.01,0.02,0.01,7.64E-03,0.03,0.69
Tetrad,PC-Stable-Max Fisher Z,-,0.01,500,6,1000,2.61E-03,0.01,0.01,0.02,7.47E-03,0.03,6.7
Tetrad,PC-Stable-Max Fisher Z,-,0.001,500,6,1000,1.53E-03,0.01,0.01,0.02,7.64E-03,0.02,3.47
Tetrad,CPC Fisher Z,-,0.01,500,6,1000,3.25E-03,0.01,4.35E-03,0.01,7.38E-03,0.01,19.66
Tetrad,CPC Fisher Z,-,0.001,500,6,1000,2.27E-03,0.01,4.91E-03,0.01,7.36E-03,0.01,7.67
Tetrad,CPC-Stable Fisher Z,-,0.01,500,6,1000,2.61E-03,0.01,3.57E-03,0.01,7.47E-03,0.01,18.71
Tetrad,CPC-Stable Fisher Z,-,0.001,500,6,1000,1.53E-03,0.01,3.47E-03,0.02,7.64E-03,0.01,6.61
Tetrad,fGES (unfaith) Fisher Z,-,0.001,500,6,1000,0.02,1.92E-03,0.03,9.68E-03,0.01,0.04,2.11
Tetrad,fGES (unfaith) Fisher Z,-,0.0001,500,6,1000,0.02,2.09E-03,0.03,7.86E-03,0.01,0.03,2.1
Tetrad,fGES (unfaith) Fisher Z,-,0.00000001,500,6,1000,0.01,7.41E-03,0.02,9.18E-03,7.33E-03,0.02,0.79
Tetrad,fGES (unfaith) BIC,2,-,500,6,1000,0.02,1.66E-03,0.03,8.30E-03,0.01,0.03,0.83
Tetrad,fGES (unfaith) BIC,4,-,500,6,1000,0.02,4.88E-03,0.02,7.71E-03,8.76E-03,0.03,0.41
Tetrad,fGES (faith) Fisher Z,-,0.001,500,6,1000,0.03,4.17E-03,0.03,9.75E-03,0.01,0.04,0.45
Tetrad,fGES (faith) Fisher Z,-,0.0001,500,6,1000,0.02,7.28E-03,0.03,9.90E-03,0.01,0.03,0.7
Tetrad,fGES (faith) Fisher Z,-,0.00000001,500,6,1000,0.01,0.01,0.02,8.92E-03,7.55E-03,0.02,0.25
Tetrad,fGES (faith) BIC,2,-,500,6,1000,0.02,6.01E-03,0.03,9.98E-03,0.01,0.03,0.42
Tetrad,fGES (faith) BIC,4,-,500,6,1000,0.01,8.86E-03,0.02,9.17E-03,9.07E-03,0.03,0.2
BN Learn,MMPC,-,0.01,500,6,1000,2.80E-03,0.01,0,0,7.90E-03,0,12.04
BN Learn,MMPC,-,0.001,500,6,1000,1.62E-03,0.01,0,0,8.22E-03,0,4.74
BN Learn,Grow Shrink,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,Grow Shrink,-,0.001,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB,-,0.001,500,6,1000,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,fIAMB,-,0.001,500,6,1000,0.32,0.25,0.27,0.2,0.28,0.17,0.03
BN Learn,iIAMB,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,iIAMB,-,0.001,500,6,1000,0,0,0,0,0,0,0
BN Learn,shPC,-,0.01,500,6,1000,2.93E-03,0.01,0,0,6.91E-03,0,5.3
BN Learn,shPC,-,0.001,500,6,1000,2.20E-03,0.01,0,0,7.32E-03,0,2
BN Learn,MMHC,-,-,500,6,1000,6.14E-03,0.01,0.02,0.02,7.45E-03,0.03,32.09
BN Learn,IAMB Cor,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Cor,-,0.001,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G,-,0.001,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Mi-G-Sh,-,0.001,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.01,500,6,1000,0,0,0,0,0,0,0
BN Learn,IAMB Zf,-,0.001,500,6,1000,0,0,0,0,0,0,0
PC Alg,PC Fisher Z,-,0.01,500,6,1000,2.61E-03,0.01,0.02,0.02,7.47E-03,0.03,10.57
PC Alg,PC Fisher Z,-,0.001,500,6,1000,1.53E-03,0.01,0.02,0.02,7.64E-03,0.03,3.13
PC Alg,PC-Stable Fisher Z,-,0.01,500,6,1000,2.61E-03,0.01,0.02,0.02,7.47E-03,0.03,2.46
PC Alg,PC-Stable Fisher Z,-,0.001,500,6,1000,1.53E-03,0.01,0.02,0.02,7.64E-03,0.03,1.27
PC Alg,CPC Fisher Z,-,0.01,500,6,1000,2.61E-03,0.01,3.25E-03,0.01,7.47E-03,0.01,92.35
PC Alg,CPC Fisher Z,-,0.001,500,6,1000,1.53E-03,0.01,5.30E-03,0.01,7.64E-03,0.01,69.04
PC Alg,CPC (majority) Fisher Z,-,0.01,500,6,1000,2.61E-03,0.01,0.01,0.01,7.47E-03,0.02,103.68
PC Alg,CPC (majority) Fisher Z,-,0.001,500,6,1000,1.53E-03,0.01,0.01,0.02,7.64E-03,0.02,49.03
PC Alg,GES BIC,2,-,500,6,1000,0.01,4.64E-03,0.02,9.30E-03,9.28E-03,0.03,8.43
PC Alg,GES BIC,4,-,500,6,1000,9.00E-03,9.96E-03,0.02,0.01,8.91E-03,0.03,7.92
MATLAB,PC Fisher Z,-,0.01,500,6,1000,2.98E-03,0.01,0.02,0.02,7.30E-03,0.03,7.18
MATLAB,PC Fisher Z,-,0.001,500,6,1000,2.08E-03,0.01,0.02,0.02,7.04E-03,0.03,4.17

